The Role of Quantum Measurements when Testing the Quantum Nature of Gravity

In order to test the quantum nature of gravity, it is essential to explore the construction of classical gravity theories that are as consistent with experiments as possible. In particular, the classical gravity field must receive input regarding matter distribution. Previously, such input has been constructed by taking expectation values of the matter density operator or by using the outcomes of all measurements being performed on the quantum system. We propose a framework that unifies these models, and argue that the Causal Conditional Formulation of Schroedinger-Newton (CCSN) theory, which takes classical inputs only from experimental and environmental channels, is a minimum model within this framework. Since CCSN can be viewed as a quantum feedback control scheme, it can be made causal and free from pathologies that previously plagued SN theories. Since classical information from measurement results are used to generate classical gravity, CCSN can mimic quantum gravity better than one would naively expect for a classical theory. We predict experimental signatures of CCSN in two concrete scenarios: (i) a single test mass and (ii) two objects interacting via mutual gravity. In case (i), we show that the mass-concentration effect of self classical gravity still makes CCSN much easier to test than testing the mutual entanglement, yet the signatures are more subtle than previously thought for classical gravity theories. Using time-delayed and non-stationary measurements, which delay or suspend the flow of classical information into classical gravity, one can make CCSN more detectable. In case (ii), we show that mutual gravity generated by CCSN can lead to correlations that largely mimic signatures of quantum entanglement. Rigorous protocols that rule out LOCC channels, which are experimentally more challenging than simply testing entanglement, must be applied to completely rule out CCSN.

==> spectrumplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.colors import LogNorm\n",
    "#namba\n",
    "import numba"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "kb=1.38e-23;\n",
    "hbar=6.63e-34/np.pi/2;\n",
    "omegaSN=2*np.pi*0.057;\n",
    "\n",
    "@numba.jit\n",
    "def SFQG(f,omegam,Lambda):\n",
    "    omega=2*np.pi*f\n",
    "    return (omega**2-omegam**2)**2/(Lambda**2*omegam**2)+Lambda**2/(omegam**2)\n",
    "\n",
    "@numba.jit\n",
    "def SFth(T,omegam,Qm):\n",
    "    return 4*kb*T/(hbar*omegam*Qm)\n",
    "\n",
    "@numba.jit\n",
    "def SFSN(omegam,Lambda):\n",
    "    omegaQ=np.sqrt(omegam**2+omegaSN**2)\n",
    "    return 2*Lambda**2*omegaSN**2/omegam**2/(omegaQ**2+np.sqrt(Lambda**4+omegaQ**4))\n",
    "\n",
    "@numba.jit\n",
    "def SFbase(f,omegam,Lambda,T,Qm):\n",
    "    return SFQG(f,omegam,Lambda)+SFth(T,omegam,Qm)\n",
    "\n",
    "omegamx=2*np.pi*1e-2;\n",
    "omegaQx=np.sqrt(omegamx**2+omegaSN**2)\n",
    "Lambdax=2*omegaQx;\n",
    "Tx=1e-3;\n",
    "Tobsx=1e4;\n",
    "Qmx=1e7;\n",
    "flist=np.linspace(1e-3,1,2000);\n",
    "df=flist[1]-flist[0]\n",
    "#makd SFlist\n",
    "SFSNlist=[]\n",
    "SFthlist=[]\n",
    "SFQGlist=[]\n",
    "for f in flist:\n",
    "    SFQGlist.append(SFQG(f,omegamx,Lambdax))\n",
    "    SFSNlist.append(SFSN(omegamx,Lambdax))\n",
    "    SFthlist.append(SFth(Tx,omegamx,Qmx))\n",
    "SFSNlist=np.array(SFSNlist)\n",
    "SFthlist=np.array(SFthlist)\n",
    "SFQGlist=np.array(SFQGlist)\n",
    "intlist=np.sqrt(1/flist/Tobsx)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# #use latex\n",
    "# plt.rc('text', usetex=True)\n",
    "# plt.plot(flist,SFQGlist*intlist,'blue',linestyle='dashed',label='${\\\\rm QG\\; (scaled)}$')\n",
    "# plt.plot(flist,SFthlist*intlist,'magenta',linestyle='dashed',label='${\\\\rm th\\; (scaled)}$')\n",
    "# plt.plot(flist,(SFthlist+SFQGlist)*intlist,'black',label='${\\\\rm QG+th\\; (scaled)}$')\n",
    "# plt.plot(flist,SFSNlist,'r',label='{\\\\rm SN}')\n",
    "# plt.ylim(3,1e3)\n",
    "# plt.xlim(5e-3,1)\n",
    "# plt.xscale('log')\n",
    "# plt.yscale('log')\n",
    "# #increase tick font size\n",
    "# plt.xticks(fontsize=16)\n",
    "# plt.yticks(fontsize=16)\n",
    "# plt.legend(fontsize=12)\n",
    "# plt.xlabel(r'$f\\;({\\rm Hz})$',fontsize=16)\n",
    "# plt.ylabel(r'$S\\; ({\\rm Hz})^{-1}$',fontsize=16)\n",
    "# #make sure not cut\n",
    "# plt.tight_layout()\n",
    "# #this is figure 5 of th paper\n",
    "# plt.savefig('Sfnodelay.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FOM(Lambda,omegam,Qm,Tm,Tobs):\n",
    "    flist=np.linspace(1e-3,1,2000);\n",
    "    df=flist[1]-flist[0];\n",
    "    SFSNlist=[]\n",
    "    SFthlist=[]\n",
    "    SFQGlist=[]\n",
    "    for f in flist:\n",
    "        SFQGlist.append(SFQG(f,omegam,Lambda))\n",
    "        SFSNlist.append(SFSN(omegam,Lambda))\n",
    "        SFthlist.append(SFth(Tm,omegam,Qm))\n",
    "    SFSNlist=np.array(SFSNlist)\n",
    "    SFthlist=np.array(SFthlist)\n",
    "    SFQGlist=np.array(SFQGlist)\n",
    "    return np.sum(SFSNlist**2/(SFthlist+SFQGlist)**2*df*Tobs)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 570,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2.0, 0.3694060454132625, 0.3694060454132625]"
      ]
     },
     "execution_count": 570,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[FOM(1,2*np.pi*1e-2,1e7,1e-3,2e4)/FOM(1,2*np.pi*1e-2,1e7,1e-3,1e4),\n",
    " FOM(1,2*np.pi*1e-2,1e7,2e-3,1e4)/FOM(1,2*np.pi*1e-2,1e7,1e-3,1e4),\n",
    " FOM(1,2*np.pi*1e-2,0.5e7,1e-3,1e4)/FOM(1,2*np.pi*1e-2,1e7,1e-3,1e4)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "omegamlist=2*np.pi*np.logspace(-3,-1,40);\n",
    "Lambdalist=2*np.pi*np.logspace(-2,0,40)\n",
    "#2-D contour plot of FOM\n",
    "Tobslist=[]\n",
    "for omegam in omegamlist:\n",
    "    thislist=[];\n",
    "    for Lambda in Lambdalist:\n",
    "        thislist.append(1e4/FOM(Lambda,omegam,1e7,0.001,1e4))\n",
    "    Tobslist.append(thislist)\n",
    "Tobslist=np.array(Tobslist)\n",
    "Tobslist=Tobslist.T\n",
    "\n",
    "plt.figure(figsize=(6,5))\n",
    "plt.rc('text', usetex=True)\n",
    "\n",
    "plt.contourf(omegamlist/np.pi/2,Lambdalist/2/np.pi,Tobslist,levels=20, norm=LogNorm(), cmap='rainbow')\n",
    "#increase colorbar font size\n",
    "cbar=plt.colorbar()\n",
    "cbar.ax.tick_params(labelsize=16)   \n",
    "#colorbar label\n",
    "cbar.set_label(r'$\\mathcal{T}\\;({\\rm s})$',fontsize=16)\n",
    "\n",
    "#draw contour levels 0.1, 1 and 10\n",
    "#put text labels on the contour lines\n",
    "contour = plt.contour(omegamlist/np.pi/2,Lambdalist/2/np.pi,Tobslist,levels=[1000],\n",
    "                      colors='black',linestyles='solid')\n",
    "contour = plt.contour(omegamlist/np.pi/2,Lambdalist/2/np.pi,Tobslist,levels=[10000],\n",
    "                      colors='black',linestyles='dashed')\n",
    "\n",
    "#increase tick font size    \n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks(fontsize=16)\n",
    "plt.xlabel(r'$\\omega_m/(2\\pi)\\;({\\rm Hz})$',fontsize=16)\n",
    "plt.ylabel(r'$\\Lambda/(2\\pi)\\;({\\rm Hz})$',fontsize=16)\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "#make sure not cut\n",
    "plt.tight_layout()\n",
    "#grids\n",
    "#also at minor ticks\n",
    "#this is figure 6 of the paper\n",
    "plt.grid(which='both')\n",
    "plt.savefig('FOM_nodelay.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 307,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.018136012916604573"
      ]
     },
     "execution_count": 307,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FOM(2*np.pi*1e-1,2*np.pi*1e-1,1e7,1e-3,1e4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#compile\n",
    "@numba.jit\n",
    "def KKscaled(f,omegam,Lambda,tau):\n",
    "    omega=2*np.pi*f;\n",
    "    omegaq=np.sqrt(omegam**2+omegaSN**2);\n",
    "    beta=np.sqrt(omegaq**2-1j*Lambda**2);\n",
    "    betac=np.conj(beta);\n",
    "    term1=betac*omega+omega**2-beta*(betac+omega)-omegam**2+omegaq**2;\n",
    "    sincp=np.sinc((omega+omegaq)*tau/2)\n",
    "    sincm=np.sinc((omega-omegaq)*tau/2)\n",
    "    coeffp = 1j*np.exp(1/2*1j*tau*(omega+omegaq))*tau*(beta+omegaq)*(-betac+omegaq)*omegaSN**2/2/omegaq;\n",
    "    coeffm = -1j*np.exp(1/2*1j*tau*(omega-omegaq))*tau*(-beta+omegaq)*(betac+omegaq)*omegaSN**2/2/omegaq;\n",
    "    return coeffp*sincp+coeffm*sincm+term1\n",
    "\n",
    "@numba.jit\n",
    "def KKsc_norm(f,omegam,Lambda,tau):\n",
    "    return np.abs(KKscaled(f,omegam,Lambda,tau))**2/Lambda**2/omegam**2-SFQG(f,omegam,Lambda)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-1.1703376186240884"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "KKsc_norm(1e-3,2*np.pi*1e-2,2*np.pi*1e-2,0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1481.588621335324"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SFQG(2*np.pi*1e-2,2*np.pi*1e-2,2*np.pi*1e-2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "@numba.njit\n",
    "def curves(omegamx, Lambdax, Tx, Qx, Tobsx, taux):\n",
    "    flist = np.linspace(1e-3, 20, 8000)\n",
    "    df = flist[1] - flist[0]\n",
    "    \n",
    "    # Pre-allocate arrays\n",
    "    SFSNlist = np.empty_like(flist)\n",
    "    SFthlist = np.empty_like(flist)\n",
    "    SFQGlist = np.empty_like(flist)\n",
    "    \n",
    "    # Compute spectral densities\n",
    "    for i in range(len(flist)):\n",
    "        f = flist[i]\n",
    "        SFSNlist[i] = KKsc_norm(f, omegamx, Lambdax, taux)\n",
    "        SFthlist[i] = SFth(Tx, omegamx, Qx)\n",
    "        SFQGlist[i] = SFQG(f, omegamx, Lambdax)\n",
    "    \n",
    "    # Combined noise\n",
    "    SFnoiselist = SFthlist + SFQGlist\n",
    "    \n",
    "    # Normalization factor\n",
    "    normlist = np.sqrt(1 / (flist * Tobsx))\n",
    "    \n",
    "    # Figure of Merit (FOM)\n",
    "    FOM = np.sum((SFSNlist**2 / SFnoiselist**2) * df * Tobsx)\n",
    "    \n",
    "    return flist, SFSNlist, SFthlist, SFQGlist, SFnoiselist, normlist, FOM\n",
    "\n",
    "def FOM_delay(omegamx,Lambdax,Tx,Qx,Tobsx,taux):\n",
    "    flist=np.linspace(1e-3,20,8000);\n",
    "    df=flist[1]-flist[0]\n",
    "    #makd SFlist\n",
    "    SFSNlist=[]\n",
    "    SFthlist=[]\n",
    "    SFQGlist=[]\n",
    "    for f in flist:\n",
    "        SFQGlist.append(SFQG(f,omegamx,Lambdax))\n",
    "        SFSNlist.append(KKsc_norm(f,omegamx,Lambdax,taux))\n",
    "        SFthlist.append(SFth(Tx,omegamx,Qx))\n",
    "    SFSNlist=np.array(SFSNlist)\n",
    "    SFthlist=np.array(SFthlist)\n",
    "    SFQGlist=np.array(SFQGlist)\n",
    "    SFnoiselist=(SFthlist+SFQGlist)\n",
    "    normlist=np.sqrt(1/flist/Tobsx)\n",
    "    FOM=np.sum(SFSNlist**2/(SFthlist+SFQGlist)**2*df*Tobsx)\n",
    "    return FOM\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "flist,SNlist0,thlist,QGlist,noiselist,normlist,FOM0= curves(2*np.pi*1e-2,2*2*np.pi*5.7e-2,1e-3,1e7,1e4,0.0)\n",
    "flist,SNlist1,thlist,QGlist,noiselist,normlist,FOM1= curves(2*np.pi*1e-2,2*2*np.pi*5.7e-2,1e-3,1e7,1e4,0.3)\n",
    "flist,SNlist2,thlist,QGlist,noiselist,normlist,FOM2= curves(2*np.pi*1e-2,2*2*np.pi*5.7e-2,1e-3,1e7,1e4,0.6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk4AAAHqCAYAAADyPMGQAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8hTgPZAAAACXBIWXMAAA9hAAAPYQGoP6dpAADL4ElEQVR4nOydeXxTVfbAv+nCDg0tIqBom4K7LG3BHYEmdcZxXKCL4uCg0hblp6JCF9wAR0oLg7ggNLig48jQFlFnZJSmgCsKbQDXEWhaRNlb0paW0jTJ74+YZ9Ombfak5X4/n36avnfOvecm7+Wd3nvuOTKz2WxGIBAIBAKBQNApQf42QCAQCAQCgaCrIBwngUAgEAgEAgcRjpNAIBAIBAKBgwjHSSAQCAQCgcBBhOMkEAgEAoFA4CBnveOk1+tJT0/3txkCgUAgEAi6AGe945SZmYlOp/O3GQKBQCAQCLoAZ7XjpNVq/W2CQCAQCASCLsRZ7TiVlpaiUqn8bYZAIBAIBIIuQoi/DXAUvV5PamoqKSkpJCYmtiuXl5dHVVUVERERlJeXo1Kp7MoXFRWRnJyMRqPxptkCgUAgEAi6EQHvOCUlJREeHg5YnJ2UlJR2ZdPT04mOjiY3N1c6plKpqK6uJi0tTTqm1+sBkMvlXrFZIBAIBAJB9yTgHafCwkIAdDodarW6XTmtVotaraZ16b3c3FxiY2NtHKeCggKbvwUCgUAgEAgcodvEOOXn5xMTE9PmuPVYUVERABqNBqVS6VPbBAKBQCAQdA8CfsbJUTQajV3HCSxLcsXFxVKsk9WJAiguLkan05GXl0diYiIKhcIn9goEAoFAIOh6dBvHSafTtTuTFB4eTmlpKQBKpbKNXHFxMRkZGV63USAQCAQCQdemWyzVWYO920Mul9uVycvLY/369ZSWlpKXl9dpOwKBQCAQCM5uus2MkytkZGQ4PNN05swZzpw5I/1tMpmorq4mIiICmUzmLRMFAoFAIBA4gNlspq6ujmHDhhEU5L15oW7hOHWWVsATM0k5OTksXLjQ7XYEAoFAIBB4j4MHD3L++ed7rf1u4Th1RnV1tdtB39nZ2Tz22GPS3zU1NVxwwQXs3btXyjPlLAaDga1btzJp0iRCQ0O9pueMvKOyrtreXQjE8fvKJm/0426bvrqXnNER95JjBOL4HbFp/vwg1OpgJkww8e67Rq/14+s23dH397Opurqaiy66iP79+ztlt7N0G8dJLpdTXV1t95xerycuLs6t9nv27EnPnj3bHA8PDyciIsKlNg0GA3369CEiIsLpL3tn9JyRd1TWVdu7C4E4fl/Z5I1+3G3TV/eSMzriXnKMQBx/ZzadOAFvv215/dRT4OIjoFvdS67oeuPZBHg9fKZbBIcDJCcno9Pp2j0vatIJBAKBwBO8/DI0NEBMDMTH+9saga/pNjNOSUlJqNVq9Hq9TcyTtRadt5JeGgwGDAaDy7otf3tLzxl5R2Vdtb27EIjj95VN3ujH3TZ9dS85oyPuJccIxPF3ZFN9Pbz0Uggg4/HHm2luNreR8UQ//mrTHX1/P5t8dQ3JzK1rlAQoWq2W2NhY8vPz2y2XkpSUhEKhaFOrLj09vcPCwM6wcuVKVq5cidFoZO/evbzzzjv06dPHI20LBAKBILD5z38UvPrqlQwZcoqVK0sIDva3RQIrDQ0NTJs2jZqaGgYMGOC1fgLeccrMzESn06HVatHpdMjlcpRKJeHh4eTn57eRz8vLo6qqioiICMrLy1GpVB5zmlpSW1tLWFgYhw8fdivGqbi4GJVK5XRchjN6zsg7Kuuq7d2FQBy/r2zyRj/utumre8kZHXEvOUYgjr89mwwGuPTSEH7+WcbKlUZSU01e6cefbbqj7+9nU1VVFUOHDvW64xTwS3UtZ48cwdcZwENDQ92+4F1tw1k9Z+QdlfXE+LsygTh+X9nkjX7cbdNX95IzOuJecoxAHH9rm/71L/j5Zzj3XLjvvmBCQz0z3dSd7iVXdD31bPLV9RPwjlN3w2AwYDQapdchISE0NjZKxxxtwxk9Z+QdlXXV9u5CII7fVzZ5ox932/TVveSMTle4l4KDgwPOWQlUTCaw/h8/Zw706uVXcwR+RDhOPqK2tpYTJ07YZB83m80MGTKEgwcPOrV90lk9Z+QdlXXV9u5CII7fVzZ5ox932/TVveSMTle5l3r27MmgQYO8urTRHdi0Cb7/Hvr3h1mz/G2NwJ8Ix8lNHNlVV1dXx5EjR+jXrx8RERGEhIQgk8kwm83U19fTt29fp7/sndFzRt5RWVdt7y4E4vh9ZZM3+nG3TV/dS87oBPq9ZDabaW5upqamhl9++YUhQ4Z4PXGgPbrKrrolS4KBIFJTjfTta8IT5opddWJX3VmBK7vqBg0axODBgxk0aFDAPGQFAoEALA7UiRMnOHr0KFVVVf42JyD58cdwsrNvICTEiFqtITy80d8mCewgdtUFOI7uqmtubqaiooLzzjuvzX9z1oKE/fv3d/q/ZGf0nJF3VNZV27sLgTh+X9nkjX7cbdNX95IzOl3pXqqtreXQoUNERUUREuLbhYiusKvujjuC+fDDIO67z8Tq1Z6LQxO76jy3q85kMjNyZBIHD34gdtUFOp3tBjAajchkMnr06NGmWrPJZNnKKpPJnKrk7KyeM/KOyrpqe3chEMfvK5u80Y+7bfrqXnJGpyvdSz179kQmkyGTyfzmvATqrrq9e0P58EOQySAzM4jQUM9/RmJXnfu76p599j8cPPiBw326Q2B8458FBMqshEAgELRGfD+1T16e5feUKXDRRf61RWAfo9FETs4TPutPOE4CgUAgENjh55/hnXcsrzMz/WuLoH3WrfsXp09/g0zmm52hwnESCAQCgcAOL7wQRHMzTJoE48b52xqBPQwGAwsWPA1AVtZsn/QpYpzcpLN0BAaDAbPZjMlkkmIZrFjj8q3nHcVZPWfkHZV11fbuQiCO31c2eaMfd9vsSD8rK4u0tDQUCoVH+vX0PRII15LJZMJsNmMwGAj2cfG1QE1HUFsbymuvWeYW5s5txmDw/D4qkY7A/XQEa9asoby8nMGDB3P//feTk5PjjMkuIXbVOYmz6QhCQkIYMmQIw4cPp0ePHj60VNARNTU1hIWF+duMgKempoZHHnmEtWvX+tsUl9izZw+33XYb27ZtIzIy0qU2KisrXdbtKjQ1NXHw4EGOHDlCc3Ozv80JCNavv4h16y5FodDz979/gggDCzwMhiBmzy6jqmoJ99wzHZVqskhHEMg4mo6gsbGRgwcPEhkZSa9WOfpFOgL/oNfrycrKYvXq1S63EYjjd9QmtVpNUVERJSUlnbYZExPD+vXrbWZrulI6ArVazdKlS/n444/bnXHqrN+ioiKpuLgztnale6mxsZHKykqGDx/e5nvK2wRiOgK93kB0dDB1dT35xz+aSUnxzmNSpCNwLx3BK68EMWdOMIMH/8q334ZhMp0SRX67Ao6mIwgKCjqr0xFotVry8/ORy+VERERIifays7ORy+Ud6up0OnJzc6muriY8PFxqIyMjA71ej1qtdqq4c3p6OmvWrHFr67cz49dqtWRmZlJaWkphYaH0AHYWnU5HZmYmGo2G7OzsNmPuzCa9Xk9SUhLp6enkWbcKAaWlpaSnp5Obm2tjW0xMjF07fJWOQK1WU15ebrfQt/WaiI6OBmDAgAHceeedbfRnzZrF0qVL7d5/jo4lOTmZ9PR0RowYgUKh6JbpCIKCgqRUBCIdAfzzn0HU1QWjUJi5884QvJ3aSqQjcD4dQX09WFflFiw4j8GDoarqTMfKHkI4TgKvk5mZiVarpbCw0MZJ0mq1xMfHt3lgt0StVpObm0t+fr6NjF6vl9pt7wHfXnsqlapTZ82TxMTEUFxc7PZsgkKhoLCwUHIWnCU+Pp64uDgSExNtjq9fvx6AtLQ0n74v9tDpdCxduhSAgoIC0tLS7MrExsZSUVEh2ZuRkcELL7zAU089BViurbi4OI/ZlZubS1JSEsXFxR5rUxCYGAywYoXFgX30URMhIb6N+RI4xr33vsXRoyNQKK7l/vt927dwnAReJS8vD7VazcmTJ9uci4mJITc3F5VKRXl5eZulFLVaTWZmps0D0opcLic7O5uoqCinHKf8/HzKyspcGou7eMopcaUdrVYLWJzY1mg0GhQKhd+dJrA4h/n5+YBlJsweubm5bZy8rKwsIiIiJMeptLTUrtPlKnK5HIVCgUajYfLkyR5rVxB4rF8PBw7ICAtr5J57ggHhOAUa+/cfp7BwNnCKadM+pUePG3zav0hHIPAa1qWlNWvWtCujVCpRKpUkJSXZHNfr9aSnp3e4lGd1nhxFo9F4dBaiKxETE0NZWZndOB9nZ+38TUFBQZtZN+s1otFoyMvLk5Zw1Wo11dXV5OfnS86jqyQlJUlOnaB7YjaDdWX4llt09O7tX3sE9rn77hzgFL16xfLMM9f7vH8x4+QmnkhHcOqUGZnM/jbk4GBoGatZX2+tpg5BQbZ6QUHY3Oj19b/301q+tWxDg+VLo7Vs3772x+XIFuolS5YAMGXKlA63WSuVSrKysti8ebO0HGeN35k5c2aHulOmTEGtVju0jbugoAClUtlGtqioSIqfqq6uRqvVkpiYKNmi1WpRq9XExMRIu/FSU1Ol8bcMMtdqtaSlpXUYH9Syf41Gw65duwgLC7Orq9PpyMvLIzo6mrCwMMLDw6V+PZHeQqPRAJZlPE9vx3eG9tps/bder0ev1xMZGdlGzvoeto79yszMJDU11SY+qXW/nV0DAJMnTyYpKUmkI/AwgZSOYNMmGd99F0K/fmb++MdKDIZIr/Yn0hE4n45gz54Kdux4BYC5c5/FbG7Gqu6ra0g4Tk7SMh0BwNatWx1KR3Dq1CmamprsyoSFtf9FpVIZKCiol/4+77wwGhqCAHkb2euua+Y//zkl/T1ixACqqqyTirbyY8c2s2XL77KjRg3g4MG2sidP6tu1DaCurq7dczt27CAyMpLa2toO27j44osB+PDDDxk/fjwAxcXFhIWFERQU1KH+oEGDmD17dqd9WNt88MEHbWQrKyvZtGkTK1askI4dPXqUhoYGamtr2bZtG48++ii7du2Szj/zzDO89NJLzJgxg5deeomKigoWLlwIwNVXX83YsWPZtWtXmy3sZrNZahfg/fff5/nnn2fbtm0A3HnnnURGRkpb5/fs2cOMGTPYtm2blDqhsrISrVbLrbfe2u6YO/pMWrN9+3bJbkfeQ1f7caVNo9HImTNnbOz69ttvAWzeRysDBw7k8OHD0vGamho2btyIXq/nb3/7G/feey+jR49u02dn10BL5HI53377LZGRkQ6P39Ny3qCpqYnTp0/z6aef+i0dQSDEj82ffx0wCKVyP/36GXxmkzf6cbdNd/Sd1XVGfv78/wPOEB4+npiYM2zatEk619DQ4FS/riIcJyeZPXu29KAOCwtj0qRJDqUj6NevX7vpCDoiJCTE4W2VISHBNrIdBSMHB9vKBgXZl22vb0e2UB84cACFQtGp/VdccQUAp0+flmQrKysd0u3Ixtbo9XpGjRplc2zv3r388ssvNm3cfffd6HQ6BgwYwOOPP05mZqbN+c8//5yhQ4cC0KtXLz7//HPp/KhRo5DL5ezdu7dNXzKZjD59+kiyc+bMIT8/36bt5ORkXnnlFVavXs19991HZmYmw4cPl86PGjUKhUJBr1692ozblW3tn332GXK5vI2tHdGynwceeACdTuewblpaWpvg9PZsDw4OpmfPnjbj7PvbFGjL99GqD7bX0IABA3j44Yd5+OGHOxzLnj17OrwGWhIdHc3Ro0eJjIzsdukIevfuzYQJE87adATbt8v44YcQQkPNLF16Pt9//4PXbRLpCJxLR7B27Vq2bNkCwMaNS7nmmmtsZKy7tb2NcJzcxBPpCGprTe1uQw4Oltk4NceOWfRqa2sZMGCAjV5QkK1sZeXv/bSWby37ww+WpbrWsu3Z5cgWaoVCgU6n63SLtfW/+hEjRkiycrmc6upqj27P1uv1bdpLSEggPT2dkSNHkpiYiEqlQqlUMmLECHQ6HTqdjvHjx9volZWVSe9TWloas2bNktq3OhH2+gKk91Sr1aLX64mLi7ORi4uLIz8/n8rKSrt9W98be++7K9vaS0pKUCqVLqfDUKvVDus52mZLW1r/bV2qbH1tmkwmaQOCs2OZOHEic+bMsXsNtGbgwIFUVFRw1VVXiXQEHsbf6Qj+/nfL7+nTZVx4YQjff+87m0Q6Asfk//GPf2E0GrnllluYMGGC3XZ8gQgODwD69m3/p/U/fx3Jtg5kdEa2Tx/7cu4QFxeHXq/vVM7qbLSM7VEqle3qWvMiJSUlIZPJiI6OtslLZI/22pLL5VRUVKBUKikqKkKlUhEdHW3jBHW226yoqIjY2Fhpx5r14d4R1h1jGo2GoqIi6Sc8PJzc3FyH+3YHa7C0SqXyWh+exvre2vs8a2pqXHq/wsLCKC8vt3sNCM4OfvgBPvgAZDKYN8/f1gjs8b//QWnpPfTvfyGLFj3nV1vEjJPAa6Snp0tZqu0tz1ixZqZuGYibnZ0tOROtdWNiYiQnSyaTkZiY2GkCzPYeqNYdZdbdUjqdjvT0dHJyckhPT5eO2duNBrB06VLUajXFxcXtytjDKqtUKu3qtZy58hZW583VhJxg+YydWapLT0/v8FroDLlcLs1G2sOVsezZs4cbbrjB7jXQOvmmXq936nMWdA1+Sx3G7bfDJZdAAMSpC1qxcGEwzc0zufHGvzJ2rH8TpQrHSeA1YmJiyMjIICcnR3pYWpd2wsPDSUxMRKfTUVRU1CY40KqbmZnZ7oPWWadCLpej1+ttnCidTkd1dbX0wLXmEUpPT0ehUKBQKNBqtW0eyBqNhvHjx5OVldXGabI+1PV6PaWlpXYf5kqlErlcjlarbfMg1mg0kkNVWlrqtVQBxcXFyOVyt9r3x/b85ORkysvLbY5ZnTdXHKfKykrOnDlDQkICYHsNtMa6807Qffj5Z3j7bctrO2nOBAGAVgsbNgQhk5lZtMjf1oilOoGXsWYFT0pKkmZurJXqrVm82ytDkpubS2JiIrGxsXZz8FhTBDiKNebKXj8t0el00vJVfn4+OTk5Nk5a6zZan1MoFOj1ersP2Zaya9asaZOQUqfTSTL5+fltbNNoNOh0ujZBkHq9nnHjxkk79ByhqKiI5ORkh+V9jTX1QGsyMzMpKiqyOaZWq3n++edd7qv1Um/La6D1cTHj1L1Ytgyam2HSJLjqKn9bI2iN2WzmllvuBt7ghhsq+W0vkV8RM04Cr5ObmyvVqtPpdGi1WqqqqigqKqKsrEyaAbL3ULLG+1gdCGudOrDMLmRkZDic2DAlJcXuDE5SUhJ5eXmSHXq9Xlr6UyqVlJSUkJmZSXR0tJRhW6lUUltby8cff8yaNWvQ6XTExMQQHh5OYWGh5BBZ7cvPz0ev15OTk0N1dbW0u0yhUJCenk5sbCzw+0yctW9rW+PGjaO6ulqaBVOr1ej1emnGp7q6Gp1Ox9atW7n11ls7fS+sjoe9WRV/otfryc3NlWLMCgoKAMtuNutnYi09Y31fdDodERERzJgxw+V+ExMT270GWtpm/fydTd0gCEyOH4dXX7W8nj/fv7YI7LN06UccPvwO8C5//OPrgOtL/Z5COE5u4okEmM4mvnNWzxl5byXtGzNmDGPGjLE5VlZWxoABAyT9wsJC5tmJzIyMjGTVqlV22zWZTIwZM8YhG6ZMmUJWVhYzZ860OdZeuy1tb92/dfzx8fF2Z8us9d+s9q1atcqmDWv79tpu3Xfr923nzp1tZCMjIzlx4gQvvfSSQ5/J6tWrmTp1qsPvXUu8mQAzLCyMnN8qdzrzvli39LtyL9122212UwG0bmfz5s2kpqaKBJgexp8JMJcvD+L06WBiY01MmGBsk0jR2zaJBJgdyxuNJhYtegKAUaMe5NJL+3T6vPUFMrP1rhU4RMsEmHv37uWdd95xKAHm8OHD6dGjhw8tDXzmzJlDWFgYCxcuZNu2bWzdulVKJOktJk6cyPvvvy8llOxurF271qGZl8rKyjYJOgUd052vnaamJg4ePMiRI0f8lgDT1zQ0hDBzZgINDaFkZu7gmmsO+9skQSv+/e9SXnvtb0B/XnjhVS68sGeH8g0NDUybNo2amhqH8/u5gnCcXMSaAPPw4cMOJcCMjIxsNwGms4nvnNVzRt6XSfuKiopISUmRYo/27dvn9fgRrVZLQUGBVA7GVQIhaWFrysrKCA0N5corr/SqTd4Yu7ttevteanndePoeCYRrqbGxkcrKSoYPH37WJMBctiyI+fODufhiM3v2NNMyhZavbBIJMNuXb25uZvTo0ezbt4+UlGd4/fWMTtuuqqpi6NChXnecxFKdm3giAaazie+c1XNG3pdJ+5KTkyksLESj0ZCRkWE34aCniYuLY8uWLezevdut3WSBkLSwNWVlZdx5551et8kbY3e3TW/eS9a4q8LCQqf6EgkwncOXfZ8+DS+8YHmdlSWjZ0/7/YoEmP5LgPnWW2+xb98+Bg0axJo1j0vnO2rbV9ePcJwEfsX6MPIlGRkZ5OXlSYG+3YW0tDQRtOwF1Go1a9as8bcZAg+ydi0cPQrDh8O0af62RtCahgYDTzxhCduYP38+/fv3D4gi0FaE4yQ4K+ksYaZAYEVcK92L5ubfE17Omwci9DTweOedUI4eXceFF77IAw884G9z2iAcJ4FAIBCcNaxfDxUVcM45cP/9/rZG0JrGRrDsEbqOOXOua1N2LBAIjOAMgUAgEAi8jMkE1n0hjzxiqdEpCCxefLGRX36xLKP+Vj894BCOk0AgEAjOCj78EL77Dvr3h9mz/W2NoDWVlSfIyooEMpk/vzEgZ5tAOE4CgUAgOAswm2HxYsvrBx6AbrQvpNtw9905mM1H6dmzmPvuC9zgM+E4CQQCgaDb88kn8NVX0LMnPPqov60RtOabbw7y5ZcrAXjsscX06BG47okIDncTUXLFf2Ui/Ekgjt9XNnmz5IqrbfrqXnJGpyvdS2dDyZXFi4OBIGbMMBIRYaKj7kTJFd+XXHnyyQXAGfr2ncDTT09u04YjbYuSKwGKKLkiEAi6G9295Mr+/WHMnTuRoCATq1aVcO65Df42SdCCX3/9lYceegiTycS8ec9z3XVRLrUjSq4EOKLkiv/LRPiTQBy/r2w6G0uuuKLTle6l7l5y5c47g3n33SDuusvEm28aA8Imb/XTFUuuvP322xQVFXHzzTfz3nvvudy2KLnSRRAlVwKn5IgvCcTx+8qmQCm5kpmZSXp6OgqFwmf3kjM6Xele6s4lV376CTZutLyePz+I0FDH32NRcsX7JVd++ukM77//IQCLFy/uVC8QSq4Exje+QOAB9Hq9v03oMuj1epKSkvxthstotVrUarXL+jqdzoPWCAKZvDzLjro//xmuuMLf1ghas2nTNRgMe7n++jWMHj3a3+Y4hHCcBN0CvV5PZmamv83wK2q1mjvuuIPg4GBkMlmHP/Hx8eTm5vrbZJcpLS0lPDzcZX2tVotGo/GgRYJA5OBBeOsty+vsbP/aImjLt9/Cp5+eD5zPihUz/W2OwwjHSeB19Hp9m9kgrVaLSqVi4MCBHnmApaam+tQR0Gq13HHHHURERLhtv06nIykpiYEDB5KXl+e0vl6vR6VSER4ezoIFC9i5cydlZWXk5+cDkJubS1lZmfRjNpspKytDoVC4ZberqNXqdp1cnU5Heno6eXl55OXl2Z1VUqvVpKWluWVDYmIihYWFYuapm/P3v1tq002cCNdc429rBC0xm808+uj3mM0ypkwxERvrb4scR8Q4CbyOdXYgJiZGOhYTE0NxcbFHgmHVajUqlQq5DzPaxcTEsHHjRgYOHOh2WwqFgsLCQqKjo13Sj4+PJy4ujsTERGpraxkwYABBQUGsX78egLS0NJ++N/bQ6XSSY1tQUGDX8amsrGTSpElUVFRI9mZmZpKXlycV2tVqtcTFxXnEptzcXBITEykqKvJIe4LA4sQJWLPG8lrMNgUey5dv4tNPbwHu4pln1gJdZ9e5mHESeJ3CwsJ2z3nigZ6fn+/2DISreNIhcaUtrVYLYHcGR6PRoFAo/O40gcU5zM/PJz8/v92ZrhUrVpCammpjb3Z2ts3YSktLbRxwd5DL5SgUCrZt2+aR9gSBxYsvQkMDxMSASuVvawQtMRpNLFjwBAAXXDCASy8NjJ3JjiIcJ4FX0Wg0bgXxOtK+p2YguiIxMTHtLrtptVqPORm+4L333mszDqsTpdFoyMvLQ6/Xo1arUavVVFdXk5+fLzmPrpCYmMjatWvdsFoQiNTVwUsvWV5nZ0OAZAwR/MZTT63n1Kk9wADmzFH62xynEUt1AUB9U32725CDg4LpFdLLRtZkMlFvqCe4KdhGL0gWRO/Q3jaygF351rINhgYpc3FL2b49+ro8Lo1GI8025eTkSA9Fe7FIVueqvLy8XRl7FBYWorLz72RRURHV1dWEh4dTXV1NWVkZSUlJKJWWm1Sr1ZKfn09sbCx6vR65XG4za9XS2SsrKyM9Pd1hJ0Sj0aDVapHL5e3qWpeuoqOjkcvlbgU6t2cDYPe9CUT0ej01NTV2HUC5XI5Wq5WW66zYS0fQks6uAQClUklycrLnByTwK/n5oNfDRRfBHXf42xpBSwwGA2+//RQAV131OAqFf9JfuINwnAKAAbntJ+q6eeTNfDjtQ+nvwcsG02Cwn/X2xgtvZNuMbdLfkS9EcqLhhF3ZuGFx7EzdKf192crLOFBzoI2c+RnX86MqlUqUSiVqtZrs7Ox2HY/CwkJyc3Ol2YWBAwcybtw4EhMTO+1Do9G0WabS6XQUFxdLwdGATdC1RqMhPT1dctLA8hC2Bh2r1WrKy8sl502n0xEdHU15eXmnAdVFRUXk5ORQVlYmHRs4cKDNrJBWqyUpKYmysjJpzDqdDq1WS0pKSqdjdgTrLExLJyGQ6ShIOzw8nKqqKulvvV5PQUEBer2e3Nxc0tPTGTNmTJv2OroGWjJw4EB0Oh0jRoxwbxCCgKCx0RIUDpCZCT6uICPohNdff52DB8sZPHgw77//EF999am/TXIa4TgJ/I5cLreJa4mLi2Pnzp0OOU7V1dVtnBmtVtvmQZyYmCgdS09Pb+NsaTQamwzwLXfKWeOEtFptp45Tamoqa6wRqb+RnJxMbm6u9BBPSkoiMzPTZswKhcKju9yKi4ulGB5nSU9P79CRMZvNGI1GKe1Benq6Q5+VO7TclWmdHWw5Q9h6xqmza6AlkZGRwnHqRrz5Jhw5AuefD3/5i7+tEbTk9OnTLFq0CIAnnniC8PB+frbINYTjFADUZtZ2uFTXkmNzj2Eymaitq2VA/wFtlupaUvlIJYBd+dayP8z+QVqqs9e2Nxk3bpzN384EM9tLeqlUKklNTSU6OprExERUKhVKpRKFQoFOp0On07WJi2o5Q9TyoazX66WHbXV1dYe2aLVa9Hp9m5m12NhYyWlqr3/wbKC5RqNxebap5SyNPUwmk83uPU/Q0dg7e9/t0dE10JqwsDCRlqCbYDDAkiWW13PngigPGli8+OI+6uqCGD78QtLT0/1tjssIxykA6Nujr8MPoL49+mIymTCGGjvVs8YnOSLfJ7SPw7KBQnuZwuVyORUVFWRmZlJUVEReXh4KhYKysjLpAdmZk2JdcouLiyM9Pd2hGKTS0lLA4rS0lA8PD7dZ9nOkf3ewLtN1lfgmQHq/7H2m1hg0Z+joGgiEXYYC77BuHVRWwjnnQGqqv60RtKSpCfLzR1FXt4+ZM8vp2bMnBoPB32a5hHCc3MRgMHT44RsMBmkmp/VygrW+svW8ozir54y8o7LO2mAdv3XGpeVsSOv3xmw2O9SutYijvWWamJgYVq1aBViclVmzZrF48WJpJmn//v1ERkbabXfp0qWo1Wo+/vhjmxmKlna2rI1tPW5tb/LkyXZnNlrKVFdX2+3f2WuhtS787sBNnjzZpbZmzZrV6QyMdakOLDN0zi7VtR5nWFgYYWFhVFdX27U5Pj7eqeuxo2tgiXVK4jf5mpoaoqKiHH6vPH2PuPo94ElMJhNmsxmDwSB9rr7C+v3p7kPUaITFi0MAGY88YiQ01ISrTXrKJn/0426b7uh3pKtWB1FREcyQIT15+umLbJ6djvTliKyvHDHhODnJypUrWblyJUajpcL21q1b6dOnT7vyISEhDBkyhFOnTtHU1GRXpq6uziVbnNVzRt5RWUfl6uvrqa2t5dSpU/Ts2ZPa2lrA8rA4ffq09DdAc3MzZ86csTnWHmFhYRw8eJCwsDDp2Pfff88vv/zCxIkTARg0aBDLli3j0UcfZf78+URGRrJ9+3bGjx9v09a2bduYOHEiWVlZbNy4kUGDBkk2VFVV0djYyMGDB9m1a5fUttlspqGhgdraWsaPH09YWBhffPEFgwYNstv2oEGDiIyM5PPPP28TU2M0GmlsbHRo3B3x0UcfERYWxogRI1xqy5Xs5c70YzQa7X6+t99+Oz/++KPN8crKSgDGjx/vUB/W67Gja6B1OydPnqRXr15Ov1eevkdc/R7wBE1NTZw+fZpPP/2U5uZmv9hQXFzslv4XXwzjp5/G0bdvEwpFMZs2uT8Od23yZz/utumOfmvdY8fqyMxsBO7l1lu/55NPKlzuqyPZhgb7G6c8jXCcnGT27NnMnj2b2tpawsLCmDRpkk1QcWusD9t+/frRq1cvm3Nms5m6ujr69+/vVAZtZ/WckXdU1pk2Y2Ji+PHHH7nhhhvYu3evzeyETCajd+/e0uwRwKlTpzh9+rTNsfaIjo7m+PHjDB8+XDrWu3dvXn75ZW699Vbp2LFjx/jDH/7AgAEDyM/PJyUlhYceeshmV1ufPn2kPpuamqTX1l11Z86cwWAwcP7559O/f3/q6uqQyWQ2stYdhNOnT5f61ul0NjL5+fk88MADPPzww5KMRqPhwIED1NfX24zbWk4lJyen05gl62fy/vvvk5qa6tD75wquXrdW6urq2ny+ZrOZOXPmMHXqVJ5//nnp+DvvvMOqVas6HUtrmzq7BlrqVVZWcsUVVzj8fnn6HnH3/fQEjY2N9O7dmwkTJrT5nvI2BoOB4uJiVCqVy9XtzWZ4+mnL4+zRR4NJTEzwu03+6sfdNt3Rb0/3xhsfp6HhJfr23cby5W/Qo8elTvfliGzL3bfeRDhObhIaGtrhB240GpHJZAQFBbWJGbJOy1vPO4qzes7IOyrrTJtr1qwhMzOT2tpaFAoFQUFBUh4l65ZyvV5PcnKytJW/rKwMmUzWaaBySkpKmzIcQUFBJCcns2zZMskxalkEOCEhgZKSErKzs4mOjpZ2zSUkWL5srdvYKysriYmJITw8nMLCQjIzM5HJZGRkZFBaWsrLL79sY39aWhrJycmMGDGCBx54gNjfii+Fh4fb5ApKSEigsLCQ7Oxsxo0bJ+0MVCgUrFmzhpqaGmnc1uD0kpISyb6OPpP3338fsCy3eStGzZXrVq/Xk5OTI42nuroamUxGdHQ0GRkZ0jLm+vXrpfdFp9MxaNAgZs2a5bRNnV0DVqxLpgMHDnR4LJ6+R1z9HvAkQUFByGSyTr/PvIk7ff/nP/DNN9Cvn8VxCg31zHKjr94Pb/Tjbpvu6LfU/eabA2zfbvk+mz17Bn37tm3Tmb46kvXZtWsWuERNTY0ZMJ84caJDudOnT5t/+OEH8+nTp9ucMxqN5pMnT5qNRqNTfTur54y8o7Ku2u5pysvLzYmJiT7v19fjz8/P71TGaDSaJ06caJ46dapXbfHG2N1t01X99evXm59//nmn9Dx9jwTCvdTR95S3aWpqMr/33nvmpqYml/RNJrP5qqvMZjCbMzICwyZ/9uNum+7o29MdPfpeM2Du02eyubnZ9b4ckT1x4oQZMNfU1DhtuzOIGSdBl8aaYsCVnVfdkeeff55Ro0b524wuQ25uLu+++66/zRC4QUkJfP019OoFjz3mb2sELfnxxx/59ts3AViwYHG3SUYa2PvNBQIHWLNmDTk5Of42w2totVqHczK1t1NQ0BatVkt8fLzNxgJB1+O55yy/09Lg3HP9a4vAlqeeegqTycTtt9/OvHlX+dscjyEcJ0GXJyYmhoiICLeKvQYypaWlHs0qLvg95qplagJB1+Pzz2HbNggNhXnz/G2NoCVffVXKhg0bkMlk/O1vf/O3OR5FOE6CbkFGRgYajabdpJhdmZalRQSeQa1WtymNI+h6WGebZsywlFgRBA5LlgQzcOB13HrrdC6//HJ/m+NRRIyToNuQkZHhbxMEXQTrteKvhJMC9ykrg48+shTxzcrytzWClvz0E/z732MxmT7jkUdO+9scjyNmnAQCgUDQ5bDONt11F4iV7MBi4cJgTCb4859lTJrUfoLoropwnAQCgUDQpfjuO9i4EWQyyM72tzWClvz73z9QVPQkcJJuFtokIZbqBAKBQNClsG6inToVLrvMv7YIfsdoNPLPf74J/MQVV4QyatRCf5vkFcSMk0AgEAi6DPv2wb/+ZXk9f75/bRHYsnDhv2hs/AkYyJtvPupvc7yGcJwEAoFA0GVYsgRMJvjTn2DsWH9bI7DS1NTESy8tAmDcuHnExMj9a5AXEY6TQCAQCLoEP/8Mb71lef3EE/61RWDLmjVrqK+voE+fc1i79kF/m+NVhOMkEAgEgi5BXh40N0N8PFxzjb+tEVipr6/n2WefBWD69CmMHNn9dtK1RDhOAoFAIAh4Dh+GV1+1vBazTYHFwoUvcvToURQKhcPloboywnESCASCACArKwudTudvMwKW5cvhzBm49lqYONHf1gisNDfDhg13ExZ2HzNnLiA0NNTfJnkd4TgJBAFKdywf4y30ej0zZszwtxkus2fPHrdKwHR3h+vECVi1yvL6ySct+ZsEgcFbb4FOdwEhIa+Rlnanv83xCSKPk5sYDAYMBkOH581mMyaTqU15B7PZLP12pvSDs3rOyDsq66rt3QVvj1+v15OVlcXq1asDxiZv9mOvTbVaTVFRESUlJZ3qx8TE8Nprr3n9XnJGxxm5Xbt2ER4ebvd7whFKS0vZv3+/y8skJpMJs9mMwWAgODjYpTZcxfr92dH36NKlQdTXBzN2rJn4+GY6EPWZTYHaj7ttOqPf0GBkwYKegIzMTCO9ezvXtzN9OSLr7c/LisxsvbsFDrFy5UpWrlyJ0Whk7969vPPOO/Tp034gXEhICEOGDGH48OH06NHDh5YGFnv27OGNN94gLCyM8PBwqqurAXjssccICwvrULeyspIVK1ag1+uRy+VSG4888gg1NTWsXbuWRx55xBfDAKCmpgbAxu49e/awYMECdu3axdq1a5no5lrCjBkzeOGFFzp9bzyFJ+2vrKxkwYIFbNu2jUcffdTpz6ampoYZM2YwY8YMIiMjpeO7du3i0UcfZcGCBTb2jR492mVbPcHatWupqKhg4cK2yf6s125UVBRguWZaz4ytXbuWGTNmMHbsWDZu3GgzZmeYM2cOc+bMcUm/qamJgwcPcuTIEZqbm13q31vU1oaSlpZAY2MI2dlfc9VVR/xtkuA3srPX8eOPBuTyZ8jPP0DPnv79J7qhoYFp06ZRU1PDgAEDvNaPmHFyktmzZzN79mxqa2sJCwtj0qRJREREtCvf2NjIwYMH6devH7169bI5Zzabqauro3///sicmHt2Vs8ZeUdlnWkzKysLrVZLQUEBcrlcOq7VapkyZQo5OTnt/qesVqtZunQpq1atspHR6/UsXrwYrVZLTEyMV2+S1uzYsYOBAwcSFhYmjf+GG26gpKSE4OBg+vTp45Y9arWaP/zhDwwfPtwpPVevJ8Ap+zvrZ9SoUbz77ruMHDmSXr16OfRetGwzPj6e2NhYpk+fbiPz4YcfAvDQQw/ZXEeO2OTqWNrT+fbbb3nllVcAKCwsJDU1tc04y8vLmThxIuXl5QwcOBCw3Av5+fnMmzcPsNwD1113HQBBQUH069fP5Wtn+fLlJCcns3nzZqd1Gxsb6d27NxMmTGjzPeVtDAYDxcXFqFQqu/ExTz8dRGNjMKNHm1mwIMYny3Sd2RTI/bjbpqP6332n48cfNwDNzJjxIHfc8Qen+3ZG3hHZqqqqTvv0BMJxcpPQ0NAOP3Cj0YhMJiMoKIigINuQMuuUvPW8ozir54y8o7KOyuXl5bFmzRpOnjzZ5lxcXBy5ubmoVCrKy8tRtKrUqVaryc7OpqKios2DMjw8nPnz5xMVFUVsbKxT75+V9PR08vPzndbbsGEDqampQNvxy+Vyu5+1M6xZs4aysjKn9Vy9nlriiP2O9iOXy52+Rnft2gVYHIzWeiUlJSgUCsLDw122yRN6JpOJyMhIVq9eTVBQEGVlZXb1ly5dyl//+lcGDhwonZs/fz4DBw4kMzMTsDhOM2fOpLa2FsCtayc8PJzo6Gi2bNni9JJdUFAQMpms0+8zb2Kv7+pqWLnS8vqZZ2T06OFb23z1fnijH3fb7Ez/3nv/BjTTu3cCeXnxtBR1tm9n5DuS9dW1K4LDBV5Dp9ORmZnZYdCrUqlEqVSSlJRkc1yv15Oenk52dnYbp8mKXC4n240Kn9blQmfQaDSo1WqX+3Sk/bi4OK+1H+jExMRQVlbWxokGpNnFrkJhYaG0RGfFei1rNBry8vLQ6/Wo1WrWrl1LdXU1+fn5aLVal/tMSkpy6Z+BQOWFF6CuDkaNgttu87c1Aivffvste/b8E4AnnljMWbCRzgYx4yTwGrm5uQAkJiZ2KKdSqcjMzESj0Uj/KVv/I09LS+tQNzEx0WcPCo1GQ2FhIQBLlizhvPPOo2fPnuTl5bWRtTpX5eXlwO/vRWcUFhaiUqnaHC8qKqK6ulqKDysrKyMpKUl6v7RaLatXr+ayyy7jzJkzDBw40Oa9a+nslZWVkZ6e7rATotFo0Gq1yOVyysrKSE1NZcSIETYyOp2O3NxcoqOjkcvldmeF3EGj0QDYfW8CEb1ej16vtxtvJJfL0Wq1ZGRkAJYZrNraWhYuXEh6erpdpxE6vwYAu/+EdFX0eovjBPDUU+DGJK7Awzz55JOAmRtvTCQ7O9bf5vgc4TgFAPX19e1OzwcHB9vEHNTX12Mymaivryc4ONhGLygoiN69e9vIAnblW8s2NDRIu39ayvbt29flcZWWlrb7EGiJ9QFeXFwsPQQ0Gg1yubzd2SYrCoXCrVknZ7DOjqnVarKyshgxYoTdeJTCwkJyc3Ml2wcOHMi4ceM6dSDBMm6r02hFp9NRXFxs4yC2dNY0Gg3p6ens27eP2tpaBgwYQHZ2Nmq1mrS0NNRqNeXl5ZLzptPpiI6Otrs82pqioiJycnJslg4HDhzI1q1bGTVqFGBx2pKSkigrK5PGrNPp0Gq1pKSkdDpmR7DOwnSV5HodpQcIDw+3icXQ6/W89dZb6PV6cnNz7Tq1nV0DrdvX6XQO3XuBzAsvQE0NXHEFTJnib2sEVrZv384HH3xAUFAQq1c/e1Y6tMJxCgA6Cga9+eabpaBYgMGDB9PQ0GBX9sYbb2Tbtm3S35GRkZw4ccKubFxcHDt37pT+vuyyyzhw4EAbOXc2XTr65W2VaZm3yJkv/s6cK1/T2uGzvteOOE7V1dVtxq3Vats8iBMTE6Vj6enpbZwtjUZjs2nBOmMDlvfbOuvR2XucmpraZqk1KSmJFStW8Prrr0t/Z2Zm2oxZoVB49MFdXFyMXC53qc309PR2HRmz2YzRaCQ4OFgKDk9PT3fos3KHlte6XC5nxowZPPzww+3+A9XZNdAShULR5R2nmhpYscLyWsw2BRbz5q0ALDt/L7nkEv8a4yeE4yTwGtYv8M6wPkSio6OlY3K53KUYpEBg3LhxNn8749jZS3qpVCpJTU0lOjqaxMREVCoVSqVSen91Ol2buKiWM0RpaWnSsp1er5c+k87eX61Wi16vbzP7ERMTI+WXaq9/8KxD23IZ11k6Wsq1LpMNGDDArYD+1nQ0dleu646uAXt9d/WEmC++aFmqu+wy8LIPK3ACnQ6++uoNevWKIz3dM7PJXRHhOAUAtbW1HS7VteTYsWPtftm3bqOyshKw/3BoLfvDDz9IS3WeepDExcU5FOhq/ZJv+YBWKpUUFRXZlddqtaxfvx6dTkdRUREKhYL09HQpZqQ17c04lJaW2o2Z8cWMgz3ayxQul8upqKggMzOToqIi8vLyUCgUlJWVSePqzEmxLrnFxcWRnp7uUAxSaWkpYHFaWsqHh4ezYMECAIf7dwfrNdRV4psA6f2y5vxqiTUfmTN0dA0E2oyru9TWwvPPW16L2abAYsECMBr7EB8/j/Hj/W2N/xCOUwDQt29fh52Uvn37YjKZMBqNnepZ45Mckbcm8XS0bUdIT0+Xsj935IisX7++TXHI7OxsioqK7OrGxMRITpZMJiMxMbFdpwnan3FISkqSgr1dRafTUVlZ6ZHYm/YegNbdZNZx6HQ60tPTycnJIT09XTrWXuLDvLw88vPzKS4udmr5xirbembD6ly3lPFmeRirA+fqe+yPpTrrcq29NBzgvBPY0TXQeuOBXq/v0st0L70EJ0/CJZdAN4lz7xZoNAf5xz+GAcEsXuxva/yLcJwEXiMmJoaMjAxycnKkB5F1d1d4eLgUo1FUVERxcbFd3czMzHYfYoFSy82TO8jkcnmbGQmdTkd1dbXkOCgUCvLz86UdWAqFAq1Wy+TJk23asi5vZWZmtnGarMtFer2e0tJSu06JUqlsNxZq27Zt3HrrrVL/paWlXksVYI1vcrV9fyzVgcUxr6iosDlmdeCcdQI7ugZaY9151xWpq7MU8wXLbJOPq78I2qG5uZk77lABoahU64mNvczfJvkVMQkq8Cq5ubnSFmlrwGpaWhoKhQK1Wo1KpaKwsNDugyQ3N5fExERiY2PtLvmp1Wq/5PWJiYmRZkEcyS1k3ZruCO3FhbWeVdDpdNKsRX5+Pjk5OW2C61vb0PKcQqFAr9fbfci2lF2zZo3dXX4tl6Dy8/Pb2KfRaNDpdG0y+er1emJjY22C1TujqKiI5ORkh+V9TXufb0ZGBh988IHNsfz8fJfTZ3R0DbQ+3lVnnFautCS9vOgi8NCGTIEHWLDgLU6d+gk4zHPPne9vc/yOmHESeJ3c3Fy0Wi35+fnSNvWqqiqKiorabGFv/YWfm5sr5QgCy4yMdbeYUqkkIyPDrYSBrrBmzRoyMjI4evQol156KYA0Pr1eT05ODtXV1SQnJ5OTk0NpaankaHX20ExJSbE7e5OUlEReXp70Xun1eml5UqlUUlJSQlZWFueddx6XXnop4eHhkjNq3cau0+mIiYkhPDycwsJCySGyvoet7U9LSyMxMVGKIYuNteRrkcvl3NYiG6FSqZTaGzdunLQz0Ooc6/V6adzV1dXS1npHZl2scW72Zlb8SU1NDYsXL6ampgadTkdBQQFg2eBg/VwUCgVr164lKyuL8ePHo9PpiIiI6DQ3WXt0dA1YsS7TdcW4p1OnYNkyy+snnxSzTYFCY2Mjy5YtACAuLptx43xX3ipgMQtcoqamxgyYT5w40aHc6dOnzT/88IP59OnTbc4ZjUbzyZMnzUaj0am+ndVzRt5RWVdtb4lSqbT5Ozc31+W2XCExMdFlXU+M3x7l5eUu2+Utm7zRT35+vkNtKpVKh94PX91Lzuj48l6yUlhY2Oa9dYSOvqe8TVNTk/m9994zL17cbAazecQIs9lg8LkZdm1qamrqcv2422Zr/aVLnzcDZpnsPPOPPzZ4tG9n5B2RPXHihBkw19TUONS/q4ilOoHfUCgU0qyHRqPxWYFGK75KnOkM1qW6QInf8jf5+fluB/CfTeTk5AT0smZ7NDYG8/zzlsfRk09CiFgLCQjq6urIzX0OgOXLn+GSS3p3onF2IBwngd9QqVTk5eURHR2NSqXy+XJMoNY9W7NmDTk5Of42w2totVqHg6O7aqyOP7C+r11xme6jjyI5flxGdDTcfbe/rRFYef755zlx4gQjR47k//7vXn+bEzAIx0ngNxITE0lMTKS6upqMjAzxkPyNmJgYIiIifB675SscLcUjcBxrbJqjNREDiVOnYOPGkQA88YSYbQoUjEYzr7/+JQDPPvssIeKDkRDvhMCviGUY+2RkZEhJDrviDEJHuBocLWgftVrdpjROV+GVV4KoqQklOtrMX/4i87c5gt8oKAjiwIH/0r+/hltuife3OQGFcJwEggClo6SeAkFLuuq1UlsLy5dbFj6eeMJIaKh4JAUCzc0yFi0KBmRkZalwo9Z7t0Qs1QkEAoHAL7zwAlRXyzj//Druusv1guICz6JW76W8vJbBg+GRR/xtTeAhHCeBQCAQ+JyTJ+Hvf7e8vvPO/4m8TQGCVvs9mzdnAtHMmXNCzDbZQThOAoFAIPA5y5dDTQ1cfrmZa6895G9zBL9x330LABN9+tzIY48N8rM1gYlwnAQCgUDgU6qqYMUKy+unnzbi4TKBAhcpKfmKH354HwgiK2sBPXv626LA5KyMxNPr9ajVauRyOWVlZTZlEgQCgUDgXZYutaQhGDsWbr/dzH//62+LBGazmYULswAIC7uLuXMv8bNFgYtXHKfa2lqqq6ulukkDBgRWbZvU1FSys7OlBIgDBw5ELpeLbdICgUDgZY4ehZdesrxetAhkIgNBQPDxxx/z2Wef0LNnT5YtmyjyaXWARyZIa2trWbZsGTfddBPBwcEMHDgQhUJBTEwMcrmc4OBgIiIiuOmmm3j11Vc90aVb6HQ6m+rsCoWCsrIyP1okEAgEZwe5udDQAOPHw5/+5G9rBAAmk0kqQfXggw9yzjnn+NmiwMYtx6myspLk5GSioqLYsWMHiYmJlJaWUl1djclkkn6qq6vRaDTS+REjRpCSkkJlZaWHhuEcZWVlNktzWq2WpKQkv9giEAgEZwuHDsGqVZbXYrYpcNi7t4GDB8fQr99A5s0TYSud4fJk3Jo1a8jPz2f+/PkUFBR0KBsWFsbYsWMZO3YsqampABQVFZGWlkZCQgJz587ttD+9Xk9qaiopKSkkJia2K5eXl0dVVRURERGUl5ejUqnaldfr9WRmZpKfn+9w7SyBQCAQuEZODjQ2wnXXQUKCv60RWFm+vB9VVW9w3XV6IiJE/oHOcMlxysrKYtCgQZSWlrrcsbVO2Zo1a8jOzm63qGlSUhLh4eGAxdlKSUlpt8309HSio6Nt6jWpVCqqq6vbxC/p9Xo0Gg1yuZzy8nKXxyEQCASCzvn5Z1CrLa/FbFPgsHcvvP665XVenhyZzOBfg7oATjtOu3btIiUlhbFjx3rEgNTUVHbt2sXu3bsZM2ZMm/PWWmY6nQ619a6zg1arRa1WYzbbZp/Nzc0lNja2jeMkl8sl5y06OhqtVktxcbH7AxLYoNVqyc/PRy6Xo9frkcvlZGdnSzN98PvMX2lpKVqtltzc3Da7HPPy8sjPz0en05GYmGgT3N/V0Ol05ObmEh0dDSA2JgjOCp57DpqaYOJEmDzZ39YIAOrr6/njHx/BaJzHLbdczLXXgkH4TZ3itOPkKYfJ023m5+fbfZBajxUVFZGYmIherycpKYn8/HypQrtSqezQKRO4hkajITc318YhtS65arVa6ZhcLic/Px+1Wk1xcTGZmZkkJiZKnw9YanGlpaWRmprapQsD63Q6YmNjqaiokIr3ZmZmkpeXJ1JiCLot+/f/Pqvx7LP+tUXwO9nZL6LTvQZ8yqJF/0OkdnSMbvMuaTQamwdtS+RyufTwLi0tbbPEWF1d3a6uwHUyMzNtlk3B8ll0VMV9zZo1KBQKu8H6crmccePGedxOX5Kbm0taWprkNAHSDJxA0F15+mloboabb4brr/e3NQKwPPdWrbJ8P1911TOMHdtt3AGv49F3avfu3Z5szil0Op0UC9Wa8PBwyVlSKpUkJyfbOErWmRGBZ9HpdFRXV7c5LpfLOwzGLywsRKvVkpeX503z/EJBQYG0RGfF6kS1TJEhEHQXdu+Gdessr597zq+mCFrw6KNLaG6uAUbx5pt3+ducLoVHHSd/ffHr9foOz1vja6xkZmZKyyPp6emsWbOmw516XsNshvr6wP8xu1a1PC4ujvT0dHQ6XZtzHc2wxMTEkJGRQWZmpl1dZ9Dr9ahUKmQymd0fXy7R6vV6KSlsa+Ryuc3ypUDQXXjiCcvvO+8EO2GsAj/wyy+/UFBgyUL6178u5uKLxWyTMzgU42RNjNUZRUVFDqUW8DcKhcLpGaYzZ85w5swZ6e/a2loADAYDhg6i6QwGA2azWcpp1RJzfT3y8893yg6weLtyL8nbkzXV1tK6RLY1CN86NnusWrWKkSNHEh0dTXx8PCqVivj4eGJiYoiMjGyj1zL3V05ODkVFRSQlJbFz506bftvrzx4zZ85k3rx5rF+/nurqajZs2MC8efPa9Ossjoy/Nfv375f6a60THh7OiRMnXLLFHZsCpR9323RV3xU9R3U8LedNTCYTZrMZg8FAcHCwx9r94gsZmzaFEBJi5umnm+0GHlu/Pzv6HvU1vrLJG/040uaCBQtobGzk+uuvR61W2ci6Y5Ozus7IOyLrq2vIIcfJbDZ3uBTmb1rGi9ijsxkpR8jJyWHhwoVtjm/dupU+ffq0qxcSEsKQIUM4deoUTU1Ntifr651ygPxFbW0tGI12z9XV1bWrN2jQIHbt2sWKFSt47733KCkpASAyMpKNGzcSGRlpI9/Y2EhdXR1Bv1X8fP3115k4cSLPPvssjzzyiCRjdVo7Y9u2bTz55JNSP1988QVXX321w/oAc+bM4cCBAw7Lz5gxg9tuu83uufr6egAaGhra2GAymTh27JhTtrVHR5+JJ/FGP+626aq+K3qO6nhazhs0NTVx+vRpPv30U5qbmz3SptkM8+dfD0QQH1/J3r3fsHdv+/KBuKvZVzZ5o5/22jx48FfeeOMNAP70pz/x33YKBbpjk7O6zsh3JNvQ0OBUv67ikOOUnp6OVqtl6tSpHcotXbrUI0Z5Gk8Ef2dnZ/PYY49Jf9fW1jJ8+HAmTZpEREREu3qNjY0cPHiQfv360atXL5tz5n790P/yC/3790fmRFITs9lMXV2dw3rOyNuTHdCnT5ukK462OWrUKF5//XVef/11qdRNdnY2U6dOZd++fTayvXr1on///lJtwxtuuIF58+axYMEC7r77bhQKBb169XK49uGtt95q8/e///1v1Gq1U7UTX7duBWqFs58BwHnnnQdAnz592tig1+vp0aOHW3UdXbEpUPpxt01X9V3Rc1TH03LepLGxkd69ezNhwoQ231OusmmTjB9/DKFXLzOrV5/PeefZn103GAwUFxejUqkIDQ31SN/u4iubvNFPZ22+/fZpevSo4YorfuDxxx/3qE3O6joj74hsVVWVU/a6ikOOU1RUlEOxJv7Mvi2Xy+0GIoPloRQXF+dW+z179qRnz55tjoeGhnb4gRuNRmQyGUFBQdJMihUTQN++yPr1a3OuI0wmE5hMDus5I++orHVJwTo2e+h0OhuHdcSIEYwYMYKEhASio6PZsmWLzTVjfY9atpeXl8eGDRtISUmhrKysw/46o6KiwmOzpo6MvzWDBg0CLE53ax29Xs/AgQNdHpurNgVKP+626aq+K3qO6nhazpsEBQUhk8k6/T5zFJMJnnnG8vqhh2RERnbepqf69iS+sskb/dhrs7kZliwJpbExm1tugY66dMcmZ3Wdke9I1lfXj8N5nOLj4zuV8UaOJ0dJTk7uMJO5SqXyoTUCsOTWshdLZi0A7egSamFhIbGxsW7tstNqtS45Te0Ft5vNZoxGI8HBwTazBOnp6e1uNJDL5R06+OIaFXQX1q+HPXsgLAyysvxtjcDK66+b2Ls3iEGDoMUCisBJXK5VF2gkJSWhVqul7NRWrDv9vDUb5lZwuI8CWp2R92RAa1FRUbuldPR6PWPGjLHRbRkc3pIxY8Ywb948MjMzWbJkiUsBtP/6178YO3as07qrrBVJW9HR8kpHfSQlJbF//34bGatjNnnyZBEcLoLDHbLB03gyONxggKeeCgFkPPaYkf79TR1moxbB4b4JDv/vf0v4v//LBHLJzFTRq5f9z0UEh3eOzNy6RomTvPrqq8ycOdNT9rSLVqslNjaW/Pz8dstTJCUltdkxp1KpOpwFcJaVK1eycuVKjEYje/fu5Z133nEoOHz48OH06NHDIzZ0FQYOHMhf//pXFi5cSFhYmHT8/fffZ+vWraxYscJG/plnnmHKlCmMHj3abntjx45lxowZUqA4QE1NDbfddhsLFixg4sSJ7doyceJEHn300XYDt31FZWUld9xxB7t27ZKOPfPMM0RFRTFjxgz/GSY4q2lqauLgwYMcOXLE7eDwjz6KZPXq0YSFNbJ6tYbeve1vLBH4DrPZzMyZT1BV9QO9ej3IW2/9gR49/OOke5OGhgamTZtGTU2NW/GineG24/TAAw+0+1+5J7Dm8tFqteh0Oil5Ynh4uFTrrCV5eXlUVVURERFBeXk5KpXKKzmaamtrCQsL4/Dhww4Fh0dGRrYNDvdRQKu7weGuys2aNYvVq1dLmwaqqqrQ6/VER0fbpATQ6/WkpaWxYcMGFAoFU6dOZcmSJW3a02q1lJSU2OjqdDrGjRtHamqqXR0rI0eOZOfOnZ3uwHQUdwJ6tVotBQUFxMXFUVFRAdAmRYKvbfJ3PyI43P/B4ZWVlQwfPtyt4PCGBrj00hAOH5axYoWRBx/s/OEsgsO9Hxz+z39u4N577wL6kZf3E3PmnOMVmwIhOHzo0KFed5zcXqpz0+/qFGfzLfm63pdbweE+Cmh1Rt6TAa3W5JKdlRMJDw+nqKioQxmwJNRsHeQ/YsQITp48iVqt7tDe8vLyTtt3BncCeu2Nw982+bsfERzePYLDX34ZDh+GyEh44IFgQkMdX/YTweHeCQ5vbm7miScskfrh4Y/z6KPDCHHgyS+Cw9vH7bvUX/8hCQQCgSBwOHYMrP/nLl4MZ1lkQsDyxhtvcOjQXgYOHMS6dY855DQJOkbkWRd0ebRarV9TYQgEAli0COrqIC4OUlL8bY0A4PTp0yxYsACAp59+goQE7y1fnU0I39NNxK46/+0EsrJjxw7S0tJ8akcgjd+K2FUndtW5iru76vbuhfx8y066nJxmjEZze8UG2iB21XlvV92qVes4dOgQF1xwAffff7/Hdq95Sves3VXn7eDwQEPsqhMIBN0Nd3fVLVkyjq++GkZc3BGefPJrL1gocIWXXx5FScluJk36hYcfvsDf5ngdsasuwBG76vy/E8ifBOL4xa46savOVdzZVffllzImTgwhKMhMWVkzl1/uXN9iV513dtVFRiYQG9sLo1HGtm3NXHutY496sauucwJ+V12gI3bV+W8nkD8JxPGLXXViV52ruLqrzmyG7GzL6/vukzFmjOsPf7GrznP91NXVsXDhGYzG3vzpT3Djjc4/6sWuuvZx+y4VZSIEAoHg7OTdd2H7dujTBxYu9Lc1AiurVhWyceMIoJDnnvO3Nd0Pt2ecpk6d6gk7BAKBQNCFaGr6vQ7d44/DsGH+tUdgYf/+/Xz55Sagmfj4c2mnEIPADQJjjUEgEAgEXYrVq2H/fhg8GDyQ+F7gIR588BmgGfgjq1ZN8Lc53RKPpiOwV7eupqaGnJwcZDIZ0dHRhIeHM2XKFE9261dEOoLA2Y7vSwJx/CIdgUhH4CrOpiOoqoIFCyzpB55+2thuwVhHEOkIPNdPaWkp27YVAjJuv/1ZIiMNTn8uIh1B57i9q64lQUFBxMXFUVhYyIUXXmhzrqamhsWLF7Ns2TKMjib4CEBEOgKBQNDdcDYdgVp9JZs2KbjwwhqWL/+E4OCze5NQIGA2m3n66af59ttvueGGyaSmzmXAgCZ/m+VTukw6gpbMmjWL0tJSdu3aRV5eHo8//ngbmYSEBDZv3uypLv2GSEfg/y3U/iQQxy/SEYh0BK7iTDqC77+HuLgQjEYZH3/czKRJ7j1CRDoCz/SzefNmbrnlFnr06MHLL7/M3Xff7VKbIh1B53h0qW7EiBGsXr2azMxM5s2bR3FxMYWFhfTv31+SiYmJ8WSXfkekIwic7fi+JBDHL9IRiHQEruJoOgKzGTIzwWiE22+HhATPPUJEOgL3+iko2IVMJuOBBx5k8ODBbrcp0hG0j1dKruTm5pKSkkJSUhJyuRy1Ws39998P0OHsjKD7otVqyc/PRy6XExERQVVVFQDZ2dnI5fIOdXU6Hbm5uVRXVxMeHi61kZGRgV6vR61Wk5GR4YNRCARnN5s2webNEBoKS5f62xqBFYMBtm9/ErP5Vs4//1zgK3+b1K3xqONkfRiCZWapvLyc9PR0UlNTKSwspKCgIGCWNQS+IzMzE61WS2FhoY2TpNVqiY+PJzc3t90ivWq1mtzcXPLz821k9Hq91G53m8UUCAKRpiZ47DHL6zlzYMQIv5ojaMHatbBvH5xzzijuu8/AZ5/526LujUfnhYuKitocy8/PZ/PmzezYsYOoqCg0Go0nuxQEOHl5eajVaoqLi9vMLMXExJCbm4tKpUKn07XRVavVZGZmUlZW1saxksvlZGdnU1pa6k3zBQLBb6xcaSnmO3gwPPmkv60RWHnvvU08+eReAObPhxaRMQIv4dEZpxMnTjBy5EgSExNRqVRMnjwZAKVSSUVFBTNnzuTdd9/1ZJd+R6QjaF9Op9ORmZnJ+vXr25WZPHky8fHxJCUlsXPnTum4Xq8nPT2dJUuWMGDAALv6AwYMICsri6qqKp9v4w6ELeStEekIRDoCV+ksHcHx47BwoSX9wKJFzfTubXY5/UBrRDoC1/upqanh7rvvoaFBz+DBW7n//qvdblOkI+gcj+6qc4SSkhLi4+N92aVH8WQ6ArMZGhq8bbH79OkDrqywzpkzhzfffJOTJ092KPfCCy+wYMECNm7cyMSJE210KysrCQsLa1e3srKSN954g4Wi3oNA4DKdpSNYvXoUH30URVSUnmXLPsGBVE8CH7B27Tree289cAkPPvgWCQmH/G2SXwn4dASVlZVERkb6TC/Q8EQ6glOnzISFBf43UG2tib59bY85soV63Lhx6PV69u3b12H7Go2Gm266iXnz5rFkyRIARo4cSXV1tU3cXHvo9fpOA8w9TSBsIW+NSEcg0hG4SkfpCPbsgauuCsFkkqHRNDNhgmf/1xbpCFzr59ChQ4wYcSnNzacZNuxd9u+/hZAQ920X6Qg6x+WlOusSjLPk5uayatUqV7sNONxJRyCTBcYST2dYbLc95sgWap1Oh0Kh6HSL9YjfokxramokWUd1AcLDwzuV8TSBsIW8NSIdgUhH4CrtpSMwmSyB4CYTJCVBfLxXNmIDIh2Bs/0sXryY5ubT9OlzLc8/fzu9e9s63SIdgfdw+S7Q6XTs2bOnw2WU1uj1ehHM24I+feCXX/QMGDDA6S/72tpah/Wckbcn28FKZIcoFAq7Qd+t0ev1AERHR0vH5HI51dXVrnUsEAg8wj/+AV98AX37wvLl/rZGYOV///sfr732GgCbNuVyww2BMet9tuCy41RWVia2gbuJTGb5QurblzYzOh1hMlkS0Dmq54y8s213RFxcHFqttlM5q3PV8npSKpV2d2mCJY3B+vXr0el0FBUVoVAoSE9PF7mcBAIPotf/Xrz3mWfg/PP9ao6gBfPnz8doNHLrrbdy443X+9ucsw6XHSe5XI5SqbS7TKLRaOzm5amqqup2u+oE7ZOeno5araaoqIjExMR25davX49CobC5ZrKzsykqKrKrGxMTIzlZMpmMxMRE4TQJBB7mqacsu+kuvRQeecTf1gismM1mqqrG07v3Np55Jsff5pyVuOw4KZVKCgoK7J5LTk5m9erV7Z4TnB3ExMSQkZFBTk6O5Pyo1WrAEpeUmJgozRoVFxfb1c3MzGzX6bIu8QkEAs+yaxe88orl9csvg6hPHjjs2yfjiy+yMBof5swZF+MoBG7h8mLMuHHj2j3X0c6QjvQE3Q9rVvCkpCQp4DstLQ2FQoFarUalUlFYWGh3hjI3N5fExERiY2PtLvmp1WqxXCwQeBiTCWbPtvy+8074LR2fIEB46ilLOMUtt/Thmmv8bc3ZicszTvOsi98+0gtURALMztvMyclBq9WyevVqdDodZWVlVFVVsWHDBnbu3IlcLsdkMkmOVWvd1NRU8vLyAKQ6dQDx8fHMnTsXrVYrEmAiEmC6oi8SYFpomQDzH/8IYfv2EPr1M5OT0+yxRJftIRJgOtaPJabprxQX3wsksGCB0e5nIxJgeh+vJMBMSUlxKVVBV8CTCTDPdu644w42btwo/f3CCy/wiAimEAh8jjUB5t69VaSnT6SurgczZnzH7beX+9s0wW+UlJTw0ksvAQO59tovyMjY62+TAg5fJcB0ecYpOzubnBz7gWkd+WId6XUFZs+ezezZs6UEmJMmTXIoAWa/fv3aJJbzVdI+Z+R9mbRv5MiRLF68mCVLlqDRaKivr/fqxe5JAiFpYWtEAkyRANNVGhsb6d27N59/fj11dT0YPdrMK69cTEjIxV7vWyTA7Lyf06dPk5r6fwAEBWXz6qsjpPx3rrbprk2e0PVGAkxf4LLj1NE2845ufkfy+nQl3EmA6aukfc7I+zJpX0JCAklJSWzYsAGdTkd5eXnAJJPsjEBIWtgakQBTJMB0laCgIBobZXz4oSXZ7auvyujd27dOjEiA2X4/K1as4PjxX4Dh3HvvQ1x6aec2iQSY3sNlx6m4uJiRI0faLXWh0+nsBoHr9fpu5zgJXCcxMZHExEQ0Gg0ZGRlt4psEAoFvMBrBmm/2kUcgLs6/9gh+5+TJkyxevBiA8eOfZeHCXp1oCLyNW/nzy8vbX/8uKyuzezxQljUEgUFhYaG/TRAIznqOHYPmZjjvPFi0yN/WCFqyZMkS9Ho9V155JV9++RdRYDkAcHleOCYmhpMnT0q7xRz9GTt2rCftFwgEAoEb1NeDNTTk6aehXz//2iP4nUOHDvHCCy8AFgcqWHhNAYHLM04KhcKpOnVW4sQcsEAgEAQEZjMcOGB53acPjB/vX3sEtgwaNJSIiH/Sr98mxo37o7/NEfyGy47TmjVrXNLLzc11tUuBQCAQeJAjR6ChwVKX0k71LIGfWbtWxqFDUznnnKn07u1vawRWXF6qc2W2yR29ro4X0mUJBAKBy5w+DYcOWV4PGWIWsTMBxokT9SxcaHn9xBNiCTWQcNpxqqioIDs726NGZGdns3v3bo+2GSiEhoYik8mor6/3tykCgUAAWMqpVFRYlurCwqBHj3pkMlnApQM4WykuLiYyMpJDh1ZzwQUwa5a/LRK0xOmluqioKJKTk7nppptQq9VceOGFLndeWVlJeno6mZmZjBkzxuV2/ElnJVcA+vXrx7Fjx2hsbKR///6EhIQgk8kwm800NTVx+vRpp5P2OaPnjLyjsq7a3l0IxPH7yiZv9ONum766l5zRCeR76fhx2W9LdAZ69qzl2LFaBgwYYLc0lLcRJVds+zEajTz22Fzq608AP/LUU80EBZkdLn0jSq54H5dLruj1epKTk5HJZGRmZjLZiUqQW7ZsYfXq1dTU1LB69WqioqJcMcEvOFtyxUqvXr0ICwuTnCaBQCDwB83NQZw82ROzWUa/fmcIDW2kpqaGxsZGf5smwPJ8fPHFF4EBDB26h5df/obgYBHq4Qi+Krnidq26kpIS8vPz0Wg0REdHo1QqiYiIQC6XEx4eTnV1NXq9nqqqKjQaDVqtlpiYGLKyspg6daqnxuFzrCVXDh8+3GHJlZaYzWaMRiNGoxGz2UxzczNffvkl1157LSEhjk/+OavnjLyjsq7a3l0IxPH7yiZv9ONum766l5zRCcR7qakJUlJC2L9fhkpl4oUXZISEBPv1nzlRcuX3fk6fPs1ll13Or7/+Aixh3brHmTrVuUf02V5yZejQoYFbq85KfHw88fHxAFK1+x07dkhZwuVyOQqFgvDwcNLS0lAqlV1qhqkz3ElLbzAYaG5upl+/fk614ayeM/KOyrpqe3chEMfvK5u80Y+7bfrqXnJGJxDvpexsKCmBc86BxYstKQgCBVFyJZRly5bx66+/cN55w3nkkYdJSQnBVZ9WlFzxHh7992bq1KldehZJIBAIuivbt0NenuV1fr7FeRIEDsePHycnJweAnJznmD5d5B8IVAKjOqlAIBAIvEZNDdx9t2U33d13wx13+NsiQWs+/vhjTp06xdixY7n77rv9bY6gAwIjOEMgEAgEXsFshgcftKQfiIyElSv9bZHAHuPG/QW4EpPJQGNjUEAtowpsEY6TQCAQdGPefhveeQeCgy2/z9IcxAHP00+D2TyaCy4IrNgzQVvEUp1AIBB0U/bvt8w2ASxYANdc41dzBHY4cOAA77+/l4ICkMnguef8bZGgM4TjJBAIBN2QM2dg2jQ4dQomTLDsqBMEFmazmVdeeYXk5DHAOqZNgyuv9LdVgs4QjpNAIBB0Qx5/HHbuhIEDLct1ohZd4LFx40Z++uknzOYeBAffKNWmEwQ2wnESCASCbsa6db8Hgb/9Ngwf7l97BG1pamriiSee/O2vx0lNHUZ0tF9NEjiICA4XCASCbsSPP0JqquX1E0/AzTf71x6BffLz8ykv309Q0Dn06DGXp57yt0UCRxEzTgKBQNBNOHUKpk6F+nqYPBmx9BOg1NTUsPC3D2fmzKls29abYcP8bJTAYYTjJBAIBN0Asxnuu88y4zR06O8pCASBx5IlS6iqquLiiy/mpptUxMT42yKBM4ilOjcxGAwYDAaXdVv+9paeM/KOyrpqe3chEMfvK5u80Y+7bfrqXnJGx9f30uLFQRQWBhMaauadd4yEh5sJoMuzXc7GeyksLJxevfrz1FPPEhwc3C3uJVd0Pf1s8tU1JDObzc6VXj7LWblyJStXrsRoNLJ3717eeecd+ohsZQKBwI989dVQliwZD8Ds2btQqX72s0WCjvj44wtZteoCoqJkLF/+qcuFfAW2NDQ0MG3aNGpqahgwYIDX+hGOk4vU1tYSFhbG4cOHiYiIcKkNg8FAcXExKpXK6Yruzug5I++orKu2dxcCcfy+sskb/bjbpq/uJWd0fHUvffstTJgQQn29jAcfNLJihcnpNvzJ2XYvNTTAZZeFcOiQjKVLmxg58r/d4l5yRdfTz6aqqiqGDh3qdcdJLNW5SWhoqNsXvKttOKvnjLyjsp4Yf1cmEMfvK5u80Y+7bfrqXnJGx5v30vHjtsHgK1YEExraNQObuvu9ZDabSUtLw2xO5tAhFRdcALNmySgp6V73kiu6nno2+er6EY6TQCAQdEEaGuDPf4bKSlAooKAAAszvELRgw4YNvPrqq8A/gZ9ZtGgQPXv62yqBK4hddQKBQNDFaG6GO++Er7+2ZAb/z3/AxYgBgQ84c+YMGRkZv/2VwWWXDeIvf/GrSQI3EI6TQCAQdCHMZvi//4N//xt69bL8vvRSf1sl6IgXX3yRiooKZLJhwDwWLxapIroyYqlOIBAIuhCLF0N+PshkllxN113nb4sEHXH8+HH+9re/ATBmzGJ69+7Lrbf62SiBWwjHSSAQCLoI+fnw5G/lzV58Ee64w7/2CDrnmWeeoba2lpiYGHbunE5jIyL9QBdHLNUJBAJBF+CNN2DWLMvrrCzLcp0gsNm/fz/5+fkAPP/88wQFBSHS/nV9hOMkEAgEAc4778D991teP/ywZblOEPhER0eTl1fAFVc8QnT0BH+bI/AQwnESCASCAGbDBrjnHktQeHo6rFghlnq6CjKZjC1bpvLddyvIyvK3NQJPIWKcBAKBIEB5911L2gGjEWbMgFdeEU5TV6C5uZlTp07xzTdyNm2CkBB45hl/WyXwFGLGSSAQCAKQ11+HpCRLzqa77oJXX4Ug8Y3dJVizZg0jR47k/vvfBGDmTBgxws9GCTyGuA0FAoEgwPj73y0xTSaT5aH7j3+IvD9dhZqaGp5++mlOnDjB/v119O4NTz3lb6sEnsQrjlNtbS2VlZXs3r2b2tpab3QhEAgE3Q6zGZ54AubOtfw9bx6o1cJp6kosXryYEydO0LPnJUA6Dz8Mw4b52yqBJ/FIjFNtbS1qtZri4mI0Gg1gKWhoRSaTIZfLiYuLIykpiZkzZ3qiW4FAIOg2NDXBAw/Aa69Z/s7JQQQUdzHKy8tZsWIFAGfO/B25PJTMTP/aJPA8bs04VVZWkpycTFRUFDt27CAxMZHS0lKqq6sxmUzST3V1NRqNRjo/YsQIUlJSqKys9NAwBAKBoOtSW9uDP/4xmNdeswR/r14tnKauyOOPP05TUxOTJiUwb94fefppSy1BQffC5RmnNWvWkJ+fz/z58ykoKOhQNiwsjLFjxzJ27FhSU1MBKCoqIi0tjYSEBOZa56UFAoHgLOO772DevAkcPRpE//6wbh386U/+tkrgLMXFxbz//vsEBwfz8svPc9llYvtjd8WlGaesrCxqamooLS1lypQpLnWcmJjI5s2bCQsLIzs726U2BAKBoCvzn//AhAkhHD3aF4XCzPbtwmnqquzYsQOZTMbs2f/HZZdd5m9zBF7E6RmnXbt2kZKSwtixYz1iQGpqKrt27WL37t2MGTPGI236EoPBgMFgcFm35W9v6Tkj76isq7Z3FwJx/L6yyRv9uNumr+4lZ3Q6kjMY4Nlng8jNDcJslnH55SfYtKkPQ4eGEkCXlE/oLvdSRkYGBw6o2LEjmq++aiY21typTne6l1zR9fSzyVfXkMzcMopb0CkrV65k5cqVGI1G9u7dyzvvvEMfUXxIIBA4yNGjvVm+PI6ffgoH4KabKpg581tCQ8VXcVemtrYH6elKTp8O5fHHS7nhhl/9bdJZR0NDA9OmTaOmpoYBAwZ4rR/hOLlIbW0tYWFhHD58mIiICJfaMBgMFBcXo1KpCA0N9ZqeM/KOyrpqe3chEMfvK5u80Y+7bfrqXnJGx55cQYGMBx8MprZWxoABZl55xcgddzQF3LXkS7r6vaRWq5k4cSKvvnoJK1YEM3q0ma+/bnYoWWl3updc0fX0s6mqqoqhQ4d63XHye8mViooKNBoNKpWKyMhIf5vjNKGhoW5f8K624ayeM/KOynpi/F2ZQBy/r2zyRj/utumre8kZndDQUE6dCuXxx+GNNyzHrrkG3nlHRmRkCAaD2S3buwuBOP7ObNq9ezcPPfTQbzJ7gQtZskRGz57euZZ82aY7+v56Nvnq+vF55vA1a9YQHh7OuHHjeOCBB6ipqSE1NRWtVutrUwQCgcCrmM3wr3/JuOQSi9Mkk8GTT8Knn0IX/D9R0AKz2czDDz+M2WzmvPPuoKnpQm68EW66yd+WCbyNz2ec9Ho9FRUV6HQ6KbfTyZMnSU5OdnmHnkAgEAQa5eWwcOE17N5t+Zq95BJLFvAbbvCzYQKPUFBQwGeffUavXr2prFwKWJKWiiLM3R+fO04xMTE2eZ3mzZtHTU0NYWFhvjZFIBAIPE5DAzz/PPztbyE0Ng6mZ08zTz4pY9486NnT39YJPEFDQwPz5s0DYPToLL7+eji33WZZghV0f/wS41RZWWkTzyScJoFA0NUxGOD112HhQjh8GEDGlVceZ906OZdfHlixOwL3yM3N5eDBg1x44YUUF8+jqAiuusrfVgl8hVMxTu+++y7jxo0jIiKCP/zhDxw4cEA6V1JSQlZWFg8++GCHbYSHh6NUKnnggQd49913RRFggUDQpTGZ4F//gssug1mzLE7TBRfAG280s2jRl1x0kb8tFHiSAwcOkJeXB8CyZcvo3783995r+fwFZwcOO05r1qxh5syZxMbGkpqayokTJ4iJiWHr1q0AxMfHk5ycTH5+foft5OTkkJubi0KhYPXq1cjlckaOHMmyZcvcG4lAIBD4EKMRNmyA2Fi46y7Yvx/OOQdeeAH27oW77zaLeJduyJAhQ3jmmWeIj/8zf/rTVH+bI/ADDi/VFRYWUlFRYbOsptPpSE5OJi8vj8mTJyNz4FsiJSWFqVMtF5t1jXjXrl3odDpnbRcIBAKfc+oUfPRRJHPnhrB/v+XYgAEwdy7MmQP9+1uOBVAibIEH6dmzJ5mZWRQVmbnkEhnr18PVV/vbKoEvcdhxUqlUbWKRFAoFpaWlZP1WxjsqKqrTdqqrq9scswaKCwQCQaDyv//BqlWwdm0ItbWjAUvl+//7P3jkEXAxD66gi9DU1IRMJiM0NJR334WyMhn9+oFC4W/LBL7G6TxOtbW17N692+bYkiVLKC8vp6ioqFP95ORkbrrpJmmJTyAQCAIVvd6SQuDaa+HSS+HFF6G2VsbQoadYvtzIzz/DokXCaTobWLp0KWPHjmXbts954gnLsccfh8GD/WuXwPc4POOUlpbGrFmzKC0tpaKigqqqKpvzqampaDQaOqvgkpmZSVRUFPPmzWPXrl3ExMSgVCpJSUnpkkV+BQJB9+LoUXj/fdi4EUpKfl9yCw6Gm2+G9PRmmppKuOWWmwkNDfavsQKfUFlZyXPPPcfp06d5552f+eknGDQIHnvM35YJ/IHDjlNYWBirV6+mpqamXRmlUsnJkyc7bCc2NtamvEpJSQnFxcXk5OSwfv16R80RCAQCj2A2W5JVfvihxVn68kvLMSuXXw4zZsBf/gJDhoDBYGbTJr+ZK/ADjz76KKdPn2bChIls2nQXAE88YYltE5x9OJ3HqbOcS50FiKemplJSUoJer2fMmDHEx8cTHx/vrBkCgUDgEmYz6HSwbRts3RrM5s0qjh+3zbM0bhzccYfl55JL/GOnIDDYtGkT7733HiEhIYwf/zKffirjggssqScEZyceTYCZkJBASUkJAImJiSgUClQqFZMnT7aRE46SQCDwFadOwTffwO7d8MUX8Mkn8Ouv1rNBQB9CQszccIOMO+6A22+H4cP9Zq4ggGhsbOShhx4CYM6cORw7djlgSXLaq5c/LRP4E486TiqVipiYGJYsWSIdKykpITk5mfHjxzN37lxPdicQCAQSJhMcPGjZ/bZ79+8/+/fbLr0BhIbC+PFw/fVGevf+mkceGYdcLrJ7C2xZtmwZOp2OYcOG8fTTT9O/PzzwgGVGUnD24lHHyZqXqSXWpbisrCzGjRtHSUkJA8TCsEAgcIGmJjhwwBKTVF5ucYosv0MoL7+Fpib7wdpDh8KYMRAXBzfeaKkp1qcPGAwmNm06Tt++vh2HIPAxm83s2LEDgOXLl9P/twRdImeTwGe16pYsWUJCQgJpaWn861//8lW3Xuell17ijjvu4MorryQoyOnsDgLBWU9jIxw7BgcP9ufzz2UcP24pW2Lvp9Vm3hbIgGCCg81cfLGMMWOQfkaPFlvGBc4jk8l4//332bp1KydPJnDoEAwb5m+rBIGAT4v8xsTEsHTp0m7lOC1cuJCFCxcyePBgVCqV9DNM3GGCboTZDM3Nlhmf+nrQ63ty8KBleay+3rGfmho4ebLtz+nTAKHA5E6ssNC7N0RH//4zYgRceGEzP/+8lXvumUifPmLJTeAZZDIZI0fexCWXQEgI/PADtKhPLzhL8ZrjVFtb22ZJTqPRoOhmaVYvvngZFRW/cuzYGf75T/jnP3cAO5g7dx4XXhhpV8cab2E0BvH991FUVAQRHGx7rjO9H35QUF7+u15Hulb5ffts5e3pGY1B/PhjNHv3WmQ7avPHH6P53//st+noWDx5zpd9Go1B7N17Ebt2tT9+d/s0mX7/MRrb/9v6urk5mJ9/HkthocWgjvQMBosTZP3d0Y9V5ndCgT+0b7wLyGRm+vY1cO65oQwZImPoUMvy2rBhSK+tPxERtKkBZ0kR0ECo8JkEblJbW8uzzz4rVbN48knLPTBpknCaBBa85jgVFxeTmppKdHQ0SqUStVpNVFQUBQUF3urSL/z0UyrQNmbLsZrFwcAoF3oNBq70knwwcIUH5borwcCl/jaiFUHABT7rrUcPMz16yOjbF+mnXz9s/m75M2CApUSJvZ/evZv56KP/cvPNNxMqvB+BH3nyySd56aWXuPzyyxkxIol16yzHW+x5EpzleM1xmjp1KlOnTqWmpobi4mIGDhzIq6++2u2yg996q4mePW2PGY3NBAeHSP8Vb9q0iVOn6qTzPXr05Nxzz+Xccwcjk0FkZFSb+KiO0mGZTCYOHz7EsGHD7MZVtdY1mUwcOvQrw4adR1BQUKdtHzr0K+edd16HbZtMJn79ta1cR213VgPaW7reaNtkMvHzzz9z4YXDCQpqf8rJHbuCgizZqoOCHHttNhvZt+9/XHbZJYSGBrcrHxRk2VXWo4f9n47O9egBYGDz5k386U+ec3JEQVxBILBjxw5efvllwFIe7IknLPf2tGkgyqkKrHg9xiksLIzExERiYmIYOXIkWq2W0aNHe7vbDtHr9ajVasAyM5aUlERaWppLbb3+utFOnSrbt3Xv3hEUFxezefNmtmzZwqlTpzh40LJ1+txzz+WLLw4SGmpxPgwGQ6cPI4PByKZNZdx887mSXufyWm6+eUin8o7KOtNmd8Qy/j3cfPN5AVN2w7JDbD8333yRV20yGDp3CAWCrobBYCAtLQ2z2cy0adMAJRpNEKGh8Oyz/rZOEEj4LDhcoVAwc+ZMZs6cyc6dO33VrV0yMzPJz88HLDX4oqKiCA8PJzEx0Sv9XXTRRVx00UXMnj0bg8HA119/zebNm/n444+JaOF1NTc3c95553HZZZeRkJAg5cUK7iiIRiAQCARus2LFCvbs2UN4eDi5uUuZOLEPYMnb1M1CcwVu4tGpgqysLJZ1ENwzcOBAtFqtJ7t0Gr1eT2lpKXq9HgC5XE5ycjI5OTkutbfnyB5MZpPD8qGhoVx//fUsWrSIzz//3GamS6vVcvz4cT755BOeeOIJxo8fz+DBg0lJSeHVV1/ll19+cclGgUAgELRPRUUFzzzzDGBJehkWdg5XXnmcc84x8+STfjZOEHB41HFasmSJlOzy1Vdfpba2Vjq3a9cu1Go1SqXSk126hE6nQ6fTSX/L5XKbv50h/u14zl12LndtuIs3dr3BL7XOOTcta/uNGzeOffv2sXLlSm6//XYGDBhAdXU1BQUFpKam8tprr0myTU1N1NXV2WtSIBAIBE4wf/58Tp8+zY033siMGTPo1QtmzPiBffuaOeccf1snCDQ8vlQ3duxYxo4dS01NDevXr6esrIzq6mr0ej3Z2dl2s4s7gl6vJzU1lZSUlA6X1PLy8qiqqiIiIoLy8nJUKpWNvFwu5+TJkzY6Go2GuLg4l+zq16MfJxpO8K/v/sW/vrPkp7p00KUUJBVwxWDndp3JZDJGjBjBiBEjePDBB2lubmbHjh1s3ryZzZs3c9NNN0mypaWlTJs2jWuuuUZa1ouLixPLegKBQOAkL7zwAr169SIrK8vmn9k+ffxolCBg8VqMU1hYGKmpqaSmprrVTlJSEuHh4QAUFRWRkpLSrmx6ejrR0dHk5uZKx1QqFdXV1e0Gf1tnnwoLC12yb9/sfexv3M/m8s0U64rZ8esO9lbt5YKw37eFr929lkN1h0iITmDskLEEd7ALqyUhISFce+21XHvttSxYsMDmXHl5Oc3NzXz22Wd89tlnPPXUUwwcOJD4+HhUKhXJycnI5XKXxiQQCARnE4MHD+aNN97g1ClITIRHHxW7HwTt47LjtHv3bp+kFrA6NDqdTtoJZw+tVotarcbcKqtgbm4usbGx7TpOSUlJFBYWupyYMzQ4lOsvuJ7rL7ieRZMWcfL0SXYd2cWAnr/ndlpVuoodv+7giS1PENE7gnhFPAmKBCZeMNGlPgGmT5/Oc889x7Zt2yguLqakpISTJ09SVFREUVERN910k+Q4VVRUUF9f73JfAoFA0B3ZuXMncXFx0izT8uWwYQPs2RNMi/+/BQIbXI5xcjWY2lvk5+cTExPT5rj1WFFRUZtzmZmZ5ObmejTuamDvgUyOsi0dce+Ye7nt4tvo36M/VaerKPi+gJn/nsmIlSPI2pflcl8KhYL09HSKioo4fvw4X331FYsWLeKuu+7iwgsvlOQeffRRpk+fzo033sjChQv58ssvaW5udrlfgUAg6Ops3ryZ8ePHk5ycjNFo5NgxWLrUcm7hQmOHFQEEZzcuO05arTaggpM7Kucil8spLi62OaZWq1GpVJLTpNFovGbbrLhZvHfne1RlVPH5vZ/z9ISnufr8qwmSBRER+ns6ArPZTFJhEs99+hw7f92J0WR0uI+QkBCuuuoqnnrqKd555x2bNo8cOYLJZGL79u0sWLCA6667jkGDBjFlyhSbgHOBQCA4G6irq5PCSIYNG0ZwcDB/+xucOgVxcTB1aie1nQRnNS4v1ZWXlyOXy1EoFFJh2/j4+Db16XyFTqdrd+YoPDyc0tJS6W+NRoNer0ehUEjpEYqLi72+4y80OJTrLriO6y64joWTFnK87jjvffSedP6nqp8o+qGIoh+KeHLrk4T3Dic+Kp6E6ARUChUXyi9sv/F2kMlkfPXVV7zxxhuYTCa2bNmCRqPh5MmTbNy4kZMnT3L//fdL8hqNhlOnTnliuAKBQBCQZGVl8fPPPxMVFcXixYspL4fVqy3nliyxZNcXCNrDZccpNTWVkydPotfrWb16NatXr0YmkxETEyPN5MTFxbVxpJYtW8bcuXPdNrwl1pxM7SGXyyUZvV6PSqUCLEt1VlzNHO4O8l5yBvcYLP19Tp9zWPWnVWwu30xJRQnVp6sp/KGQwh8scV6LJi7iqRufcqmvc889l5tvvplZs2ZhNBopKyujuLiYqKgoSeb48ePcfPPNBAUF8dJLL3HTTTeRkJDA+PHjRf0wgUDQLdi2bRuvvPIKAK+++ip9+/blqacsGfETEiA+XpQAEnSMy45Tfn4+JSUl6HQ6Nm/ezK5duyguLqagoIAlS5ZIO9tiYmJQKpUkJCQwadIkv2cNl8vlbQLIHeHMmTOcOXNG+tuao8pgMGBw8S6z6ll/DwgdwP2j7+f+0ffTbGpm56GdaCo0aCo07Ph1B6MHj5b6+7buW5a+tRSVQoVKoSJmSEy7u/Va9wO/p41oebyiooKLL76Yn376ia+//pqvv/6aRYsW0b9/fyZOnMgDDzwgzcrZa/NsIhDH7yubvNGPu226qu+KnqM6npbrrvhy/PX19dIMe2pqKjfccAOlpQbWrbP8Y/jsswYMBnEvuarvrK4z8o7I+uoekpld8SJa8eqrrxIXF2ezy06j0Ui7vbRarU1uDKPR8dgdKzqdjujoaAoLC+3mcZLJZKSlpUmlVFoSHR0NWJYXXWXBggUsXLiwzfF33nmHPj5I9nGq+RQ9g3oSGmS5wd869BbvHntXOt8vuB+j+o1izIAxjOk/xmYmy1mOHz/O7t272bNnD3v27JFi2R5++GEmT7YEvh87doz9+/dz5ZVX0r9/fzdGJhAIBL7h9ddf54MPPmDQoEG8+OKL9OnTB6NRxpYtwzl4sD/33fe9v00UuEFDQwPTpk2jpqbGq2FDHnGcwJIZvKysjOTkZLsGazQaCgsLefXVV33uOA0cOBCFQkFZWZnT/VqxN+M0fPhwDh8+bFNvzhkMBgPFxcWoVCqnlsIMBgP//PCfNJ7XyJaft7C1cis1Z2psZLQztVICzqamJjQajUP9tLbJZDKxe/duNBoN99xzD0OGDAHg73//O9nZ2QQFBREbG4tSqUSlUnHVVVedFct6rn523sRXNnmjH3fbdOdeclbPUR1Py3VXfDn+kpISZs2axcsvv2yTUNhfNnWne8kVXWfkHZGtqqpi6NChXnecPJYA07r0s2bNGqKjo6WZCStKpRKlUtkma7enkMvlVFdX2z2n1+tdzgxupWfPnvTs2bPN8dDQULcveFfaGNxjMDePu5mHrn3Isqz3604pCWeFvoLRw0YTJLNEOKZ9mMbX+79m14Bd/HHkH4kbFtdpEs6WNl111VVcddVVNuflcjkXXHABP//8Mzt37mTnzp3k5OTQr18/Jk2axCuvvML555/v1Ji6Ip74/D2Nr2zyRj/utumqvit6jup4Wq674ovx/+EPf+Cnn36iZ8+emEyWWCY7X+s+tclb/fjrXnJF1xn5jmR9df94fO9AamoqUVFRLFu2zKZWnZVx48Z5uksAkpOTO6w3Zw0I746EBIVwzfBreGbiM3x+3+foHtZJTpPZbOaj/R/xY/2PLPx0IVe/djWDlg4isSARdZmaSn2lS33ef//9vPjii1RUVPDGG28wbdo0zjnnHE6dOsXmzZttZuEKCgpYv349J06c8MRwBQKBwClafvdY/wEuKoKLL4b16/1llaCr4pWSK1FRUcydO5cNGzYgk8mYMmWKdM7VWnWdkZSUhFqtRq/X25QaseZn8laqAU8Gh3tKL4ggm3OaaRpW/nclh/scZtvP29A36tnw4wY2/LiBKwdfSdnM35cw607XOWST9fzgwYO5++67ufvuuzGZTOzZs4e9e/cSEhIiyTz77LN89913yGQyxo4dKy3rXX311XZn8boCgRjQKwJaRXB4V8Tb4//Pf/7DPffcw7Jly7jvvvt+6wvmzw/hwAEZP/xgxGAw+dQmb/YjgsO9j8dinNqjpqaGgoICVCoVkZGRLrej1WqJjY0lPz+/w/IpCoWiTa269PT0DgsDO8PKlStZuXIlRqORvXv3+iw43FMYzUb2N+xnd91udtft5rK+lzF92HQAzpjO8Nfv/kpU7yjG9LcEmY/oM4JgmespdE0mE2+++Sa7d+/mwIEDNud69uzJ9ddfz0MPPeTWmAQCgcAeNTU1PPzww9TU1HDbbbdx7733ArBpUyRq9WjCwhpZvVpD797Ox90KAo8uFxzeEZWVleTn5yOTyVi8eLFTupmZmeh0OrRaLTqdDrlcjlKpJDw83G4geF5eHlVVVURERFBeXo5KpfKY09SS2tpawsLC/BYc7qkAPLPZLO14/OTAJ6j+abukKe8lZ9KFk1BGKfnjiD9y/oDzXbb90KFDlJSUSD9Hjx7lL3/5C6+//jpgcbLmzJnDtddeS3x8POecc45D7fqDQAzoFQGtIji8K+Kt8ZvNZpKTk3n//fe5/PLL2b59O7169eLUKbjkkhCOHZPx4otGZs0ytdEV95IIDu8IjyzV1dbWotPpKC0tpby8HJ1OJ/1YE09a/bOysjI+/vhjh9vOdbLSYkZGhlPy7uKv4HBX9DqTV45Q8tODP7HigxUc7XeULZVb0Dfq2fjTRjb+tJHlCct59JpHAahvqqfeWO+UDRdeeCH33Xcf9913H2azmW+//ZaQkBBJf9euXVIyVbBsOEhISCAhIYHrrrsuIJf1AjGgVwS0iuDwroinx//mm2/y/vvvExoayttvvy2lTXnpJTh2DEaMgFmzggkNbX9GXdxLIjjcHi47TikpKdIskBWrc6RQKFAoFCQlJREdHS39bU24KAhcouRR3DToJksG8eAgSg+VUqwrZnP5ZhKiEyS5oh+LSP82nZdPvsxN0TeREJ3AuPPGERLk2CUlk8kYNWqUzbGwsDDmzp1LcXExe/bsYdeuXezatYvc3Fx69+7Nyy+/LMUoCAQCQXtUVlZKIQCLFi2Scgy2LOT73HNwFvupAjdw2XEqLCxEpVIxdepUG+eoZQkPQdcmOCiYq86/iqvOv4onJzxpc+6bY99gwsT2X7az/ZftLPhkAWE9w5gcNZmE6ATuuuIuwnqFOdWfQqFg6W/fakeOHJGSqG7evJkjR47YXFtbt25l7dq1JCQkoFQqOffcc90fsEAg6PI0Nzfzl7/8hbq6Oq677jqbDUnvvmsp5BsbC16I4BCcJbjsOCkUCpRKJVVVVVJyyrPRaQrEXXXuyDsqu2TiEq6svxLDcANbDmxhS+UWTjaeZOP/NvLe/97jtpG30SfYEjS/t2ovg/sORt5L7pC9ABEREaSkpJCSkoLZbOb777/noosukuzauHEjb731Fm+99RYAo0aNknKFXXfddfTu3dvhvlwhEHdCiZ1AYlddV8TT429ubuaGG27g+++/57XXXsNkMmEyWeKY7r8fLrpIRs+eYDSaaS8Xs7iXxK66jnA5ODw5OZmCggLpb2tplaqqKgYNGkRMTEybJJjgnSK/vqSr76rzFkazkfKGcvbU7eG44TgPDn9QOvfEvif4sf5HRvYZyZj+Yxg7YCwj+4x0a7eetZ7e7t272+Tv6tGjB6+88gqDBg1yuX2BQNC1qa2t9WqAsCDwCPhddRUVFR3OMFkdqerqaiIiIoiJiSE8PJykpCT27dvnssGBQnfZVeeqrKNyRpORca+N47vj39kcH9BzABMvnMitF93KPaPu6XQMHXHs2DG2bNmCRqOhpKSE4OBg9u3bJ+0WfOihh6irqyM+Ph6lUsnQoUPd6g8CcyeU2AkkdtV1RTw1/pMnT9KnTx+7m0j27oV+/WDYMN/a5I9+xK66AN5V19myXHx8PPHx8dLfJSUlzJw5s8Ps3l2R7rSrzhXZzuRCCeXbB7/l55qfKS4vZrNuMxqdhurT1Xyw9wPMmLk/9n5J/sO9H3Lt8GsZ2HugQ3YCnHfeeUyfPp3p06djNps5duwYPXr0ACwFpQsKCjh58iTvvPMOAFdccYW0W++GG25wa8YwEHdCiZ1AYlddV8Sd8ZtMJv76179y/Phx1q9fLxV2BzCbYfZs2LkT3n4b7rjDNzY5Q3e6l1zRPWt21TlLfHw8paWljBgxwlddCgKIC8Iu4P6Y+7k/5n6MJiPaw1qKdcVcds5lkkylvpJb1t1CkCyI8eeNJ0GRQEJ0AuPPG09osGM3hEwmaxMo/u6777J582Y2b96MVqvlu+++47vvvmP58uVcf/31fPbZZ5Jsy7xWAoGga7B8+XI++ugjevXqxenTp23O/ec/8Mknlpp0bpYsFQgAHzpOVryRjFLQtQgOCmbceeMYd55t3cJDdYe4ZNAl/O/E//jql6/46pevWPTpIvr36M/kqMnMuXoOEyMnOtdXcDATJ05k4sSJLF68mBMnTlBSUsLmzZspLi5m0qRJkmxNTQ2XXXYZN954IwkJCahUKs477zxPDFkgEHiJ7du3k52dDcALL7zAFVdcIZ1rbobMTMvrOXNg+HA/GCjodvjccVqyZImvuxR0Ea4dfi0/zv6RgzUHpdxRxbpiqk9X8/5P73PP6N9jofZW7eXbo98yOWqyU8t6gwYNstmt19TUJJ3bunUrhw4dYt26daxbtw6Ayy67TFrWmzBhAn379vXcgAUCgVscPXqUxMREmpubSU5OJjU11eb8G2/Ajz9CRARkZfnJSEG3wyeO065duygpKSEtLa3b7XI4W9MReHO77pA+Q5h+xXSmXzEdo8nI7qO70VRouP6866X+/rH7H/zt878RJAsibmgcyiglKoWK8cMcX9YDCAr6vSCySqWipKSE4uJiSkpKKC0t5YcffuCHH35gxYoVvPzyy1KdxFOnTmEymQJqC7nYQi3SEXRFXB1/c3MzKSkpHDp0iEsuuYRVq1bR3NwsnT91Cp5+OgSQMX++kb59TTjahbiXRDqCjvB4rbra2lqqq6vtFvRds2YN0dHRdtMUdBVEOoLA4D/H/8NHJz7ilzO/2BzvHdSbK/tdyewLZhMW4lwCztbU1dXx7bffsmvXLnbv3s2zzz7LkCFDAPjvf//LunXrGDVqFGPGjGH06NEBXVtPIOhurFu3jvXr19OrVy+WLVvG+eefb3N+/fqLWLfuUs49t56XXy4hNNTrZVkFfibg0xFYqayslJykDRs2kJSUJAXXxsTEcOedd5KamioNoqvncbIi0hEExhbqX2p/oaSihOKKYkoqSqg6XYW8l5xDcw5J5V/++d0/6Rnck8mRkwnvHe5SP62DxqdNm0ZRUZGNzMUXXywl4VQqlT6vrSe2UIt0BF0RV8dfWVnJXXfdxdy5c5k6dWqb84sWBZGXF8QbbxhJSnLuMSfuJZGOoCPcXqrLzMxk/fr1AOTn51NWVoZcLqesrAyNRsNzzz1HRkYGMTExKJVKtFptt3CcrIh0BP7dQh0VEcXMiJnMjJuJyWxi95HdVOor6d3TkjncbDaz4JMFHKg5gAwZ484bh0qhIiE6gavPv5oewT1c6vfNN98kNjaWU6dOUVJSwo4dO/jpp5/46aefWL16NdXV1dL7cvjwYQYPHkxwsOsJP51BbKEW6Qi6Is6Of+TIkXz99dft3lfPPgtpaXD++SG4ulFW3EsiHYE9gtxtoOWElUqlYuzYsURFRZGYmCg9QD7++GNiY2MpLy8XweECrxEkCyJmaAxTLp0iHWsyNnHHJXdw2TmXYcbMjl938Nxnz3Hj2huJyIvg/zb9n0t9hYaGcumll/LMM8+wfft2qqqq2LBhA7NmzSIlJcXmv53bbruNc845h+TkZNasWcOBAwfcHqtAcDZy/Phx/vOf/0h/d/bPyPDhuOw0CQTt4fKMk3WJruXyhVwutytrXboQCHxNz5CePP+H5wHLsl5xeTHFOsvPiYYTyPj9+m0yNvHIfx9hctRk4hXxTi3ryeVypkyZwpQpU2yOnz59mv3793Py5EkKCwspLCwE4KKLLkKlUnHrrbeSkJDggZEKBN2bpqYmpk6dymeffcaqVauYNWuWXbkFC+BPf4Jx4+yeFgjcxq0ivwMHDqRPnz689tprJCUloVKpePfdd9s8PASCQOD8Aedz79h7uXfsvZjMJvYc2UPfHr+nF/jql69YXbaa1WWrkSEjblgcCdEJqBQqrhl+jUvLer179+bYsWPs2LGD4uJiNm/ezNdff83evXvZu3cvx48flxwns9nMzp07iYmJISTE55lCBIKAxWw288ADD/DZZ58xYMAAbrzxRrtyn34KCxfCc8/BgQOOl1gRCJzBLccpMTGRtWvXkpqaSlpaGgqFArlcjkajITc3l/79+3vS1oBEpCPouluorxhkSZRnHUN4z3DmjJ9DcUUx3x//np2HdrLz0E6e++w5+ob2Jf9P+SRflmyj4+j4x40bx7hx45g/fz41NTVs27aNkpISJk6cKLXx448/ctVVVyGXy5k0aZI0U9tZeSMrYgu1SEfQFXFk/CtWrOD1118nKCiIf/7zn4wYMaKNvNkMc+cGA0Hcd5+Rc85xPP2AKzZ5gu50L7mie9alI5g1axarV68mOTmZgoICNBqN9KPVapHJZFJAuEqlIi4urlvkcBLpCM4Oqg3V7K7bze663eyp20NNcw3LLlrGiD6WkkGlNaVsr9nO2P5jGdV/FANC3L+2S0tLef7556mvr7c5PnToUEaPHs0f/vAHu2k+BILuzFdffUVeXh4mk4n77ruPW2+91a7c558PY9mycfTq1cyqVRoGDjzjY0sF/qbLpCOwOk6tsTpRRUVF6HQ6ZDIZCoWCWbNm8fjjj7vTZUAg0hGcPVuoTWYT3xz7hivPuZLgIEsw6v0f3M8/vvsHADJkxAyNQRmlRBml5JrzXVvWA0tSP61WKyXh/Oqrr6Skfh988AF/+MMfACgvL+fYsWOMGzdOWtYTW6hFOoKuSEfj//zzz/njH//ImTNnSE1N5eWXX7ZbS7KpCUaNCkGnk/HUU0aeesrkNZs8SXe6l1zRPWvTEaSkpNg9bl1mWLJkCTU1NRQXF6PRaNixY4e7XQYUIh3B2bGFetz5tpGmM8bMoOZoDeWU8/3x7yk7XEbZ4TJyv8ylb2hfDj560KlSMFZCQ0O57rrruO6661iwYAF1dXVs27aNzZs3M3nyZOm9Xrt2Lbm5uQwYMIDJkyeTkJDAxIkTMZvNYgu1SEfQJbE3/i+//JIzZ85w66238sorr7Qb+/fKK6DTwZAhkJERTGioZ1J/iHtJpCOwh9uOk73EY60JCwsjMTFRFPgVdBtuuOAG6s6r4+abb+Z443E0Oo1UW++cPufYOE33vX8fAAnRCSgVSgb1GeRwP/379+fPf/4zf/7zn22OBwcHEx4eTnV1Ne+99x7vvfceAOeeey5//vOfWb58+VkRYyjo3jzxxBOMGDGCP//5z+06TTU1lpxNYAkM79fPhwYKzkrE1h2BwE2G9R/GPaPv4Z7R92AymzhWf0w619jcyLrv1tHY3Mgbu9+QlvWsu/WuHX4tPUOczzD+3HPPsWjRInbt2sXmzZvZvHkzX375JUePHuWDDz4gPz9fkt2wYQODBw/m6quvPqtnNARdg5MnT9KrVy9697YksW1vVcNK376QkwPr18N99/nCQsHZjtMJMCsqKsjOzvaoEdnZ2ezevdujbQoE/iBIFsSQfkOkv4Nlwbx/5/s8fs3jjDp3FGbMlB0uI+fzHCa/NZkpBbapO5wJOQwODiYuLo758+ezbds2jh49ypNPPklOTg5BQUFSe7Nnz2bChAlERERw22238fLLL7N3716n+hIIfIFer0elUpGQkMDJkycd0gkJgdRU0GgsrwUCb+O04xQVFUVycjI33XST2xmQKysruemmm1CpVIwZM8attgSCQCQ0OJSE6ASWJSxjz6w9HHrsEG/d/hbTR03n3L7nMilykiR7uO4wF6y4gPvev491367jeP1xp/rq168fcXFxTJ8+XTpWV1fHpEmTiIiIoK6ujg8++ICHHnqIiy++mKioKBYvXuyxsQoE7lBXV8cf//hHysrK+N///seRI0c61flt34RA4FNc8s/Hjh3L+vXrSU5ORiaTkZmZyeTJkx3W37JlC6tXr6ampobVq1c7nKcmIKmvh169XNM1GAhubLS04cwSirN6zsg7Kuuq7d0FF8c/NGgA00dMYfqIKZjNZpqMTZY2gG3ff0j1iV9Yf+IN1u94A4AxQ0YTHxlPvCKeq8+/uuNlPTs2DQgOZt2rr2IymdizZw9btmyhpKSE7du3c/zAAeqPHZP6b2hoYOnSpcTHxzN+/Hh69GhnZ6A3Pnt32/TVveSMjriXHMNgwKDXk/ynP/HNV19x/sCBbPr3v7n0gguka9MepaVwzz2waBF4PHzWV59Jd7qXXNH19LOpg+vFk7idjqCkpIT8/Hw0Gg3R0dEolUoiIiKQy+VS8Kper6eqqkrK8RQTE0NWVpZDgeWBijUdQQ3Q9bNTCQQCgUDQtakFwiDw8zi1ZMOGDezcuROdToder0en0yGXy1EoFISHhxMbG+tUJuRApHUCTOE4CQQCgUDgf7qk43Q2ISXALC8nItzxYrAtMRgMbNmyxSY/jzf0nJF3VNZV27sLvh6/2Wy2Sfw3tWgqJRVbbGSuPOcKoojirzf8lRujbiQkyLVIWZPJxHfffcfWrVvZtm2bJZdOUxPbv/ySSy+9FIPBwNKlSzlz5gzx8fFcddVV9Ozp/M7Alrj7fvrqXnJGR9xLnbN3715uvvlmzpw5w8aNG4mLi+tU58wZuOqqECoPyMjMMJKd7V6yS3v46jPxRj/+updc0fX0s6mqupqh0dGBnwDzbCc0LIxQudw1ZYMBY69ehMrlzl2gzuo5I++orKu2dxf8PP6CGR/yxc9fsLl8M5t1m9l9ZDdf13zH13zHBx+XUJ1RTehv8VDH6o9xTp9z7GZcbo/YCROInTCBuc88Q0NDA19++SVXXn21pQ2DgZKvvuKzzz4j58UX6d27N9dffz1KpZL4+HjGjBlDcLCTCQjdfT99dS85oyPupU65fPx4iv77X77++mvibrzRofG/sAx+OABDh8LjT0No305VnMdXn4k3+vHXveSKroefTaFGo3P2uohwnASCLkivkF7EKyxB47nkcvTUUT7a9xFvfvYmFwy/wCaIfOLaiegb9VLuKKVCybn9znW4rz59+qBUKm2OXXvttVxwwQWUlJRw5MgRiouLKS4uBmDQoEH8/PPPUh4egaAl27dv5+TJk9x8880AjBkzhkOHDjmke/z478kun3vOksNJIPA1TjtOFRUVlJSUkJyc3C2K9goE3YFz+53LtCumIf9ZLj2QAKoaqqjUV3K6+TRv7nmTN/e8CcDoc0eTEJ3AbRffxnUXXOd0f9dccw0333wzISEh/PDDD5SUlKDRaNi2bRuRkZE2TtO0adPo3bs3SqWSyZMnc+65jjttgu5FYWEh06dPJzg4mO3btzNq1Cin9N99F2prYcwYy446gcAfOO04RUVFcfLkSSZPnkxERATp6elMmTKlc0WBQOBzIvpEUJ1ZzRc/f0GxrpjN5ZvZdWQXe47uYc/RPVSfrpYcJ6PJyA/Hf+CKwVc4vKwnk8m4/PLLufzyy3n44YcxGAwcPXpUOn/q1CmKioowGAy8/vrrAFx55ZXEx8ejVCqZMGGCKA1zFmA2m1myZAnz588H4M9//jMKhcLpdtLT4aKLoHdvcHY1WCDwFE4nwASYN28epaWlrF69mh07djBixAgeeOABtmzZ0rmyQCDwKdZlvSXKJWjTtRyde5R/Tvknfx39V6Zc+vs/PWWHyxi1ehTDlg/jno338PY3b3PkVOdJCFsSGhrK+eefL/3do0cP/v3vfzN37lwpye23337LihUruOWWW7in1bSBwWBwfaCCgKSmpoY77rhDcpoeeughNm7cSD8Xi8pNmgRXX+1JCwUC53ArxikqKoolS5awZMkSdu3aRX5+Punp6SQmJpKenk5kZKSHzBQIBJ5icN/BTLtyGtOunGZzfH/1fnqH9ObIqSP845t/8I9v/gFYlvVUChVpsWmMjBjpVF89evTgpptu4qabbgLg+PHjbN26FY1Gg0ajIT4+XpI9evQogwcP5sYbb5RmpK644gqpfIyg6/Htt98yZcoU9u/fT48ePXjppZdIS0tzup1vvoFBg2DYMC8YKRA4iceCw8eOHcvq1asBSz6njIwMKioqSElJIS0tTcRDCQQBzrQrpzH10ql8cdCyW69YV4z2sFZa1rvtktskx+nQmUN8c+wbYobFOLVb75xzziE5OZnk5GQAjC12wXz33XfU19ezadMmNm3aJMlPmjSJSZMmceuttzJMPDm7FOvWrWP//v1ccMEFFBUVMW7cOKfbMBph+nQoL4cNG+A3H1wg8Bte2VU3depUpk6dSk1NDQUFBVI8VFJSkggqFwgCmJ4hPZkcNZnJUZNZwhKO1R+jRFfC1sqtXHXeVZLcB8c+4MFXH2RIvyEoFUoSFAmoolU2BY4doWXagkmTJvHXv/6VTz75BI1Gw6effsrx48cpKCigoKCAIUOGcPvttwPw66+/0tDQwIgRI5xy3ATep2XOsUWLFgHw2GOPMWjQIJfaW7vWMuMkl4MDaZ4EAq/j1TnwsLAwUlNTKS0tpaCgQAoqT0lJEfFQAkEXYHDfwdx15V2o/6wmNPj33ClmzPQJ7cORU0d4+5u3uee9exj696GMXj2auZvnWmrwOUlQUBCjRo3iscceY9OmTVRXV/Ppp5+ycOFCJk2axIQJEyRZtVrNRRddxPDhw5k+fTpvvPEGR44cQeTz9S9FRUWoVCqamiyff0hICIsXL3bZaTp1Cp580vL66achIsJTlgoEruOzPE5hYWHMmzePefPmsWvXLtavX09aWhoqlYr09HQpcLSrYTAYXA5oteo5q++snjPyjsq6ant3IRDH7yubDAYDDwx/gHWT1lF6tBRNpQaNTsOuI7v45ug31DfVkzMpB4PJYsd7P71HlDyKKwdfSZDM/v9q9myXyWRcffXVXH311WRnZ9ucr66upkePHvz666+8/fbbvP322wA899xz3HjjjSxfvhy5A4lpXXnPPH2PBOK15Cw6nY7HH3+cDz/8EICXX36Zhx56yCHdjsafkxPEkSPBjBhhJi2tGV+9Rb68lzzdj7ttuqPv72eTr+4hv5dcsRYJnj9/fpdwnlrXqnvnnXfo06ePv80SCPxObXMt39R9g8FsYFL4JACazc3c8+09NJgaCAsJY0z/MYzpP4bR/UcTHupaqSIrZ86c4X//+x/fffcd3333Hfv27aO5uZm+ffvy1ltvScuAH3/8MTKZjEsvvZTzzz9fLO15kDNnzvDuu+/y7rvvYjAYCA4OZsqUKSQnJ7udCfv48V7Mnh1PU1MIWVk7uPrqwx6yWtBdaWhoYNq0aaJWXaAi1ao7fJgIF+ePDQYDxcXFqFQqp+trOaPnjLyjsq7a3l0IxPH7yiZn+jl66ihpH6bxyc+f0GBosDl3+TmXMytmFumx6W7bbjAY+Pe//02fPn04fvw406dPl85ddNFFVFZWAhAREcE111zD9ddfz3XXXccVV1zBJ5984lS/nr5HAvFacoR169bxzDPPSO9tfHw8zz//PJdccolT7bQ3/unTg1m/PojrrzdRUmLEl/5uIN5LvmrTHX1/P5uqqqoYOnSoqFUX6ISGhrp9wbvahrN6zsg7KuuJ8XdlAnH8vrLJkX7OH3g+m/6yiTPNZ9j+y3Zpt17ZobL/b+/e46Is08ePf2YGBExhAI8oKkNqpSkCipaZygym1W7fTfK35uq3Uujgt7aTZNtp28qk3XIrtqDDmu26tpBtbdvBGY9ZauKIxzzEqHk+AAOaigMzvz+eZZBEGwZm5hm43q/XvISZ+3me+6m5Zy7uw3Wz7fg27Ofs7nOcqjnFn4v/zPh+4xnUddBFh/UuJjw8nBtuuKFBnWpqapgyZQpfffUV69ato6ysjE8//ZRPP/0UgNTUVJ544gn3vZw5c8bjrWJauo2o8b10KUVFRezdu5f4+Hhefvllbr311mb15p1//04n9O4N4eHw6qta2rULTEoKNbUlf5+zOccH6rvJX+3HZ4HT7NmziY2NxWAwYDAYgmIYTgjhG2EhYYzuM5rRfUbzQvoLnDh9gmV7ljGk2xB3mc2nNpO7NZfHlz9O5/adMSWa3Kv14jp6l4YgJCSEP/x3c7Nz585htVpZvXo1X331FatXr26wPP7s2bN06tSJ/v37M2LECNLS0hg2bBj9+vVr87mkzp49y/vvv096ero74/dzzz3HiBEjuP/++7mshTeN02ph7lx49FElf5MQauKzwKmwsJCioiISEhJ8dQkhRJDq1L4Ttw24rcFzHXQdmHD5BFbuW8nx08dZuGUhC7csBJRhvXd+8Q5pPdMaO51H2rVr555s/sgjj+B0OqmqqmLlypUAbNq0idOnT7Nx40Y2btzIX/7yF0BZ2DJ06FCmT5/OpEmTvL5+MNq1axdvv/028+fP5/jx49x7773k5eUBMGjQoCbvNddUEjQJNfJZ4GQ0GqWXSQjhsUEdB/HYhMdwaV2sPbCWJaVLWFK6hOJDxWw7vo3uHbu7y/5rx7/YeWInpkQTSd2SvLqeVqtt0FOSlpbGwYMH+frrr1m7di3ffvstGzZsoLKyEovFwg033OAue+TIETIzM0lOTiYpKYmkpCTi4+NbxcTzo0ePsnjxYhYtWsSqVavcz/fs2ZMBAwb49NqVlTBtGjz5JKSk+PRSQnjNZ4FTYmKi++c9e/ZgsVgYOnSoBFNCiEtqp2vHqN6jGNV7FM+NfY6y02WsObCGXlG93GXetr7Nf3b/h8eWPkan9p1I75NOl5NdGHxyMH1i+nh97bi4ODIzM8nMzASUCalbt27l22+/5frrr3eX27FjBx9//DEff/yx+7no6Gh3EDVt2jSuuuoqr+sRKC6Xi+HDh7snfGu1WsaPH8+MGTO48cYbCQnx7bTY556Djz+GXbtg61ZlyE4ItfFZKzj/L6+EhARmzJhBamoqQ4cOJTMzk7Fjx/rq0kKIViS2fSw39bupwXO3XHELWo2W5XuXc+L0CT7Y/gEAr732GkO6DaE4q7jJk8sbExoaypAhQxgyZEiD5/v27ctLL73Eli1bKCkpYfv27VRUVLB8+XKWL1/O6NGj3YHTF198wauvvkr//v254oor6N+/P/369aNHjx4+D0Qac/LkSTZt2sSaNWtYs2YNW7duZdu2bYSGhqLRaPjVr37F6tWr3VvjxMfH+6Veu3bBn/+s/PynP0nQJNTLZ622rKzsgucmTZrEo48+6qtLCiHaiOnJ05mePJ1ztedYd2Adn+/+nKKNRXx/+nv04foGQVP2v7NJiE7AZDAxpPuQFgmoevTowYQJE9yreKqrq9m+fTslJSWUlJSQet7eIFar1b2p8fm0Wi1xcXH8/e9/dz+3Y8cOtm3bRnR0NNHR0ej1eqKjo4mMjPRognrdvK2Kigq6d+9OeHg4AIsXL+att95i+/bt/PDDDxcct2bNGndm9tzc3AZb4fjLrFk6HA6YMAHGj/f75YXwmM8Cp/z8fKxWKyaTiZSUFMaMGdPo+H9JSYkM3wkhvNJO147rel/H8LjhpP2YxvAxw7Gfs7tfP/bjMQqsBQDMXjqbTu07Ndhbr2tE1xapR1hY2AU9U3VZjCdOnEivXr3YuXMnO3bsYMeOHZSWllJTU8OBAwfo0KEDFRUVAHz00Uc8/vjjF5xfo9EQFRXF0qVLSU5OBuDdd9/lhRde4Ny5c+5HZWUlTqcTgG+//da9atBms/HFF1+4z9ejRw/S0tLck+WHDRvmfi0QQdOGDV347DMtISHwyit+v7wQTeKzwMlgMJCQkMCbb76JzWZDo9Gg1+spKyvDZDKRmppKZGQkFotFAichRIuIiYiha2R9MNRO147Xx7/OEtsSlu1ZxonTJ1i0dRGLti4C4KG0hxjFqIudrkX069fvgknVtbW1HD16lP3799O3b1/2798PQOfOnbn22mupqKigoqICu93OmTNncLlc2O32Buc4duwYpaWljV4zIiKCU6dOuX83mUy8+eabDBgwgAEDBhAdHd2yN9kMDge8++5AAB54APr1C3CFhPgZPs3jdOuttwJQWVnJ+vXrsVgsmM1m5s6di0ajITk5GbvdziOPPOKraggh2jB9uJ77ht3HfcPuw1HrYN3Bde7VeusPrWdAlwGgxCxsPbaV//v8/8gwZJCRmNFiw3qN0el0xMXFERcX12B/renTpzN9+vQGZaurq91BVO/evd3PT548mVGjRtGuXTv3IyoqiujoaPcQXZ3BgwczePBgn9xLcy1cqOHgwY506eLiySeDf1WiaP18FjjVBU2g5EExGo0YjUb3c3VB1Ntvv+2rKgghhFuoLpSRvUYystdInh3zLBVnKtA4Nazcr+Rx+vL7L1mxdwUr9q7g8WWPExsRqwzrJWZgMpiIj/LPJOmfCgsLo1u3bnTr1q3B87169aJXr14XOSp4TJniwmotYcSIgURFyWYWQv0C9i6tC6Q6BXmGM4fD4fddqAO9A7U3dWht1Hj/sqN7047vENKhwXG/7PdL2mnbYd5jZsXeFZSdKeODbR/wwTZlxd7SKUu5rtd1Ld5G1Phe8ien08G4cfswmfrhcKhj61RpS94dH+jvJn+1Ia83+b377rupqKjAZDJhNBrp06ePVxXYs2dPUGUXz8vLIy8vj9raWnbt2sXChQtp3759oKslhGhBNa4adv+4m5KTJZScLGHf2X28N/A9wrRhALx/6H12/LiDpMgkkjomYYgwoNP4f1J1MDt2LIKoqHOEhdUGuiqilTh9+jSTJ0/2+Sa/XgdOABkZGdhsNpKTk4mNjeWNN95oybqpWlVVFVFRURw+fJjY2FivzuHtLtSB3oG6OXVvLdR4/7Kju+/a0mnHadqHtncfc+VrV/LD2fpl/TERMYztMxZjghFjgpFeUb2kLV2C0wnXXafj2DENCxZUU1HxparuX9qSd8cH+ruprKyM7t27+zxw8nqobvHixZhMpovmZbrnnnuwWCzo9XpMJhMvvPCC15VUs5bY1drbcwRqB+rm1KG1UeP9y47uLd+WokKjGvw+O2E2Nb1qWLZvGUv3LKX8TDlF3xVR9F0RcR3jOPDggfrCWs92bVfje8lX3n4b1q+Hjh2hTx8dFRXqvH9pS94dH6jvJn+9f7wOnMxm80V7mFJTU9m4cSO33norQ4cOZf369fTt2xeLxdJgVYgQQgSj7mHdmZAygZnDZ1LjrOHbg9+6V+td1fkqd846p8vJ5XmX0ze2r3u1XnL3ZHTatjusV1YGjz2m/Pzss9C9O2zcGNg6CdEUXgdOFxvh27hxI1arlezs7AaBlc1mIysriy+//NLbSwohhOqEaEO4Jv4arom/hmdGP9Pgs3Hf2X0cPnWYw6cOs2rfKp5Y/gTR4dEYDUZMBhM3XH4D3dp3u8TZW5/f/U4Jnq6+GmbOBO8niwgRGF4nKbnYLuAWiwWNRkN2dnaD5w0GA7NmzWL27NneXlIIIVSvwT6dEQl8d893vHHjG/zPFf9DZFgkFWcrKNxeSNanWbxZ/Ka7bHVNNVXVVYGost+sXw8FSiJ38vIgAFv1CdFszepxqqqqumACltlsRq/XN5oNPD09ncLCQm8vKYQQQScxOpErulzB3al3U+OsYf3B9cqwnm0J4y4f5y5n2WMh88NMRvQcgclgIiMxg9S41FYzrFdbC/feq/Qw/eY3cN11ga6REN7xuscpJyeHGTNmNHiusrISi8XSYIPLn7pYT5UQQrR2IdoQRsSP4OnRT/P1nV8zqnf9di/Fh4upcdbw1Q9f8dSKpxj+znA6v9SZzMJMCjYUUH6mPIA1b75TpyA+HiIjITc30LURwnteB04JCQmkp6czdOhQPvroI5YtW4bRaESj0TB37tyLHldeHtyNXwghfOHpUU9Ten8pb974JrdeeSv6cD0VZyso2l5E9qfZnDh9wl12n31f0A3rRUXB4sWwdSt0a1vTukQr06wR5qysLFJTU8nKysJqtQKQm5t70U17KysrVbW5pBBCqIkh2kB2ajbZqdnUOGsoPlSMudTMpqOb6BvT113u4SUP868d/2JE/AgyDBmYEk2kxqUSolX/pKH4wOxcI0SLaXYrS05Opri42KOyWVlZl+yNEkIIoQjRhjC853CG9xx+wWv7q/ZT66pl9Q+rWf3Dap5a8RT6cD3pCemMv3w8dyXfFYAaN+7bb+H115XhOelpEq2Bb7b+Ps9jjz1GRkYGOp0Ou93u9dYsQgghFOumr8N2v438m/Ldw3r2s3Y+/O5D3tn4ToOyK/auoPJsZUDqWVsL990H778PTz0VkCoI0eJ83q/74osvAkqaAovFwj333NOmtmYRQghfSIhOICsli6yULGqdtcqwns1Mz8ie7jL2s3bSF6SjQcPwnsPdq/WG9hjql2G9N9+E4mJlQvgf/uDzywnhF34bEDcajRiNRn9dTggh2gydVkdazzTSeqY1eH6ffR+J0YnsLt/N1/u/5uv9X/PMymeICotibMJY7k69m4zEDJ/U6eBBqEvb98IL0LWrTy4jhN/5fKhOCCFEYAzuNphd/7eLPQ/soeCmAiZeNZHo8Ggqqyv5aMdH7LXvdZc9dPIQH333UYsN6z3wAJw8CWlpcPfdLXJKIVRB/UswhBBCNEsffR9mpMxgRsoMap21bDi8gSWlSxh/+Xh3mY+++4iZn89Ep1F6r+qG9Yb1GNbkYb1//xs+/FDJDF5QALrWkcNTCEACJyGEaFN0Wh3DegxjWI9hDZ4PCwmjf2x/dpbt5Jv93/DN/m/4/crfExkWydiEscwbN4/e+p/fpN3lUobmAB5+GAYN8sVdCBE4MlQnhBCC6cnT2TFzB/t+u4+3b36b2wbcRkxEDFXVVXy661NiImLcZT/e8TGLv1uM/az9gvNoNPDll/Dkk7KSTrRO0uMkhBDCrVdUL+5Kvou7ku+i1lmL9bCVbce30TGso7vMc189R/GhYrQaLcN6DCPDkOEe1gvVhRIZCc8+G8CbEMKHJHBqJofDgcPh8PrY8//11XFNKe9pWW/r3lqo8f79VSdfXKe55/RXW2rKMa2lLSV1SSKpS5K7fi6Xi2t6XMPJ6pPsLNvJ2gNrWXtgLc+uepYIbSSTBv6KgpsKPD6/Gu9f2pJ3xwf6u8lf7yGNy+Vy+eVKrUReXh55eXnU1taya9cuFi5cSPv27QNdLSGE8Lvj545TcrKETSc3sb5sC9W6SmIP/4J3xt8JKEHW/EPz6X9ZfwZ1GESHkA4BrrFozU6fPs3kyZOprKwkMjLSZ9eRwMlLVVVVREVFcfjwYWJjY706h8PhwGw2YzKZCA0N9dlxTSnvaVlv695aqPH+/VUnX1ynuef0V1tqyjFtqS3t2weDkjSciSrhd7Ph6ezBAGw/vp2kt5IA0Gq0DI0bSnqfdEwGE8PilGE9Nd6/tCXvjg/0d1NZWRndu3f3eeAkQ3XNFBoa2uw3vLfnaOpxTSnvadmWuP9gpsb791edfHGd5p7TX22pKce09rbkcik5m878CCOHpPLsvaD977KjjhEdeSDtAZaULuG7E9+x7uA61h1cxwtfv0DHdh15ZdwrTL16KqDO+5e25N3xgfpu8tf7RwKnZnrzTS233AJXXaWsJhFCiLbk/ffhs8+gXTslZ5P2vLXahmgD826YB8D+yv2YbWblUWqm7EwZPSJ7uMuuObCGv239GxmJGYxNGNtgFZ8QaiKBUzM98YSOJ56AuDjIyACTCYxG6NIl0DUTQgjfOnxY6W0CeOYZuPLKi5eNj4rnziF3cueQO3G6nGw8vJGrOl/lfv2TXZ/wlvUt3rK+5R7Wq0vCObzncEJ16uqNEm2X5HFqpjFjnISHw6FDMH8+3H67sifT+vWBrpkQQvjWffeB3Q4pKfDoo54fp9VoSYlLISI0wv3czX1v5rdpv+WqzlfhdDlZd3Adz331HKPmjyI2N7bB9jBCBJL0ODVTYWEt7dvD11/DkiXKo7QUBg+uL5OTA5s2Kb1RGRkwcKAM6wkhgl9ODuzZo/zRGNLMb5Nr4q/hesP1AByoOoC51Owe2tNpdPSK6uUuO8s8i4ozFWQkZpBuSJdhPeFXEji1gIgIZXjOaITcXKiqUsb763z8MezcqWTTBejWTQmixozRoNGEBabSQgjRTGlpYLW2/B+CPSN7cseQO7hjyB04XU4OVB1Aq1EGSJwuJws2LeDoj0d5e+PbaNCQGpdKRmKGe1ivna7dz1xBCO/JUJ0P/HQV5IcfwiuvwPjxSpB15IgyofLOO0PIybmuQdmaGj9WVAghmsjlggMH6n/3de+5VqNt0NvkcrmYf8t8Hhz+IAM6D8CFi/WH1vP8V89z/fzrGfPeGN9WSLR50uPkBwMGKI/f/haqq5VhPbMZvvzSRZcux4CegBI0xccrQ3l1E80HDWq4SkUIIQKpsBCmTlU28n3oIf9fX6fVccPlN3DD5TcAcLDqIBabhSW2JZhLzYyMH+ku++O5HxmSP4RRvUcpw3oJ6cS29y7vnhB1JHDys7AwGDtWeTz7bA2ffrqZusDJalV6o44cAYtFKd+lizIEmJGhPLp3D1zdhRBt27FjyoTw6mqorAx0bRQ9InswLWka05Km4XQ5OeM4435t1b5V7C7fze7y3byz8R00aEiJS3HvrTcifoQM64kmk76MADu/N2noUNi+Hf78Z7jxRrjsMuWDauFC+N//hfz8+rIOh5bTp/1eXSFEG+VyQVYWnDgBV18Nv/tdoGt0Ia1Gy2XtLnP/fn2f6/ni9i94aPhDDOwyEBcuig8V88LqFxj93mjeWP+Gu2yNswbZSEN4QnqcVESjUfKgXHkl3H8/nDsHa9bUr9YbN66+bHFxV26/PYSRI+tX6yUlybCeEMI3/vpXZaFLaKgyR7NdEHTUtA9tz7jLxzHucuXD89DJQ8qwXukSzDYzGYkZ7rILNi3g6RVPk2HIYEzvMbhqJIgSjZPAScXatYPrr1cezz/f8LVdu6I5d07DsmWwbBnMng2dOinDeiYT/OpXoNcHpNpCiFbGZqtPdPnccw3TrQSTuI5xTB08lamDp+J0OdFQP7N96Z6lHKg6wLsl7/Juybto0DDvxDzGXT6OjMQMro2/VpJwCkCG6oLW1Knb2brVwWuvwS9+AR06KF3oixbBXXdBRUV92R9+gDNndIGrrBAiaNXWwrRpcOoUXHcdPPxwoGvUMrQaLZrzlgS+ffPbfDnlSx4e8TBXd7kaFy6sR6zMWT2Hse+Npaq6yl224kyFDOu1YdLjFKQ0GujXT1mtN3MmOBywbp0ypPfdd5CQUF/2t7/V8cUXE3jjDWW4z2SC5GTQSSwlhPDAzTcrnysLFrTez42I0Ah3LiiHw8HfPv4bGGD5vuVUnK1osBrvl4t+ia3C5i5vNBjp1L5TAGsv/EkCp1YiNBRGjlQe53O5YN8+DTU1GlatglWrlEmdMTHKsN6ECcpfk0II0RidDmbNgnvugY4dA10b/4kJjWHC1RO4I/mOBs+frTlLyZESTp47yV9L/spfS/6KBg1Dug8hw5DBjf1uZGSvkRc5q2gNJHBq5TQaKC6u4d13V1JTM4alS3UsWwbl5fDPfyqpD84PnFau1HDmjLwthGjrfvxR+fey/y5Sa0tB06WEh4Rz9JGjrP5hNUtKl7DEtoTNRzdjPWzFetjKdye+axA47Tyxk36x/RoMC4rgJt+QbYBGA927/8iECU5mztRRUwPffqsk4TQY6suVlUFGhg6tdjx5efW5o1JTW2/3vBCicTNnwtq18MEHSiJeUS8iNAJToglToomXeIkjp464V+udv1KvtLyUK/KuIK5jnDKsZ1CG9Tpf1jmAtRfNJYFTGxQSAtdcozzOt28fJCbC999rWb0aVq+Gp55SVuelpytd9enpAamyEMKP/vY3ZeNerbbhQhPRuG4dujFl0BSmDJrS4Pntx7cTHhLOoZOHmF8yn/kl8wEY0m0IJoOJyQMmB6C2orlkVZ1wS06G7dtrePNNM3l5tdx6qxI02e3Kfns//FBfdv9+WLu2m2qyBwshWsbu3cofSQBPPqmkQxHeubn/zVTkVGD+jZlHr3mUpG5JAGw8spHcb3LZXb7bXfZA1QG2Hdsmq/WCgPQ4iQt063aaCROc3HuvMqy3YcOFCTgXL9by4otpvPSSi7S0+r31hg1TerSEEMGnuhr+3/9TUg+MGgVPPBHoGgW/8JBwjAYjRoMRgKOnjrr31hvdezRfl34NwFsb3uLZVc8S1zEOk8HkXq3X5bIugay+aIR8xYlLCgmBtDTlcb6ICIiLO8WhQx345hv45ht45hmIioIxY+C116Bnz4BUWQjhpcceU/bMjI2Fv/9d/gjyha4dunL7oNu5fdDtOBwO9/M/On4kIiSCQycP8d6m93hv03sAJHVLwmQw8eSoJ+kYJjP01aDNDtXZbDZycnLIyckJdFWCUlaWk7/8ZSm7dzt46y3IzFRSHFRWwmefKT/XWbxYedjtAauuEOJnfPIJzJun/Dx/vvzh429/zPgj5TnlWH5jYdY1sxjSbQgAJUdKeMv6Fu1D27vLLildwpajW2RYL0Da5N8TFosFu92OzWbDcP6yMtFkvXvD9OnKo7ZW+Wt1505oX9/GefZZ2LRJmWg6bFj93nppaUr+KSFE4KWlwejRylzHm24KdG3apvCQcNIN6aQb0pnLXI79eAyLzUL5mXJ0WmVps8vlYsa/Z/BD5Q9069CNjMQMTAYTJoOJrh26BvgO2oY2GTgZjcpYs9lsDnBNWhedDoYOVR51nE7lw/jcOSXz8Nq1yuMPf1DywkyaBG+9FbAqCyH+q2tXJUWJdGKoR5fLujD56oYr706dO8WAzgM4/uNxjpw6woJNC1iwaQEAg7sOZsrVU+hL30BUt81os0N1wj+0WqX7f/t2ZVXeO+8ok09jY+HkSWUyah2nU9lItLBQSdAphPAtlwtWrKj/PSREeoHVrmNYRz67/TPKc8pZOnUpOdfmuIf1Nh3dxF77XnfZ6ppq/vTNn9h8dLMM67WgoOlxstvtzJgxg0mTJjFx4sSLlsvNzaWsrIzY2FhKS0sxmUyXLC/8Jz4e7rxTeTidsHEjhIXVv75lC7z6qvLQaJTEm3VJOIcPh3btAld3IVqjP/0JHn0UHnpI+VkEj/CQcMYmjGVswlheNL7IsR+PsdS2lER9IoethwFYc2ANj5gfAbOSa+r81XrdOnQL8B0EL9UHTpmZmcT8d6ZxUVERkyZNumjZ7OxsEhMTmTt3rvs5k8lEeXk5WVlZPq+r8JxWCykpDZ/r0AEefFBJfbBtG6xfrzyef17Z9uG11+COOxo/nxCiaZYtg7q1MYmJga2LaL4ul3Xh11f/GofDwWGUwClUG8r4y8ezct9Kjpw6wvub3+f9ze8DMKjrIOaNm8eYhDGBrHZQUn3gVFhYCCir4AoKCi5azmq1UlBQcEF35Ny5c0lJSZHAKQgkJsLLLys/HzwIFosSRFkscOwY9OpVX3blSnjvPaU3ymiETrIxuRAe27tXmV/odMLUqfUJL0Xrcm2va/ns9s+orqnmm/3fsKR0CWabGethK5uPbiYqPMpddvme5RQfKmZM7zEyrPczVB84eSo/P5/k5OQLnq97rqioSIbsgkiPHsrmw9OmKR/umzfDlVfWv/6vf8Ff/6o8NBoYMqQ+Cee11zYcAhRC1KuqUlbNnTihtJs331TakGi9wkLCGJMwhjEJY5jDHI7/eJzle5e7M5kDLNi8wL0ljD5Ez4TaCYy7fBwmg4nuHbsHpuIq1Womh1ssloumFtDr9bKCLohptZCU1DAYysyERx5RNh91uZQ0CC++qOylFxOjbAkjhGiopkZZnLFtG3TvruRuiogIdK2Ev3W+rDO3DbgNraY+BBjdezQT+k6gfWh77DV2Fm5dyLR/TSPu5TgGvTGI047TAayxurSaHiebzeZOM/BTMTExFBcX+7lGwpfqNil+6SU4cqR+WG/JEmVl0PnJ++6/X/kru25Yr4vsYCDaqBUr4PPPlWDpk08kyaWoNy1pGtOSpnHqzCnmfTiPk11PsmzvMjYc2oALV4MEnI8vfRx9uJ6MxAwGdR3UIABrC1pF4GT/mZTUer2+QRmr1YrFYsFisQAQGxuL0WhsdKhPqF+3bjBlivJwueDw4fqhh9paZeuI8nJlThQovVd1q/WuvRbCwwNWdSH8ymhUNuwGZdWqED8VFhLG1R2vZsLoCYSGhnLi9AkOVB1wv37GcYZX1r7C2Zqz5Fhy6HJZF4wGIxmGDEb3Gh24ivtRqwicmio5OZnk5GRmzZrl8THV1dVUn5d0qKqqCgCHw9Fgv6GmqDuuqcc39bimlPe0rLd194fOnaGuWkrgpMFs1rB0qZZNmzSUlEBJCeTmwrXXOlm+vNZ9rMvl2XwPNd6/v+rki+s095z+aktNOUZNbcnpVIa8AW6+ue66Prtck0hbUndbigqNIio2yv372XNnmTNmDuY9ZlbuW8mxH4+xcMtCFm5ZCIAp1oTJYWrxunpS1l/vIY0rSKbP22w2EhMTKSwsbHSSt0ajISsri/z8/AteS/zvWtvS0lKvr//MM8/w+9///oLnFy5cSPvz9xcRqma3h7FpUydKSrqwaVNn0tN/4PbbdwBw+nQI998/hgEDykhKOsbgwceJian+mTMKoW5btsQyf/5AZs9eR6dOZwNdHdGKOJwOdp7eyaaTmyg5WcL3p79nWtw0bulyCwDljnLm7ZtHUsckkjom0Seij0+H9U6fPs3kyZOprKwkMjLSZ9dpEz1O5eXlzd6Tbvbs2Tz00EPu36uqqoiPj2fMmDHExsZ6dU6Hw4HZbMZkMhHahHS9TT2uKeU9Lett3dVg8n93MHC5oLraQHi48t749781nDgRwsqV7Vm5Mh6AgQNdmExOjEYXI0e63BNp1Xj//qqTL67T3HP6qy015Rg1tKXNm2Hq1BCqqjQUFxt59VVni56/JUhbah1tCeBI1RFWrVjlPnbB5gVs3raZzac2s+DwAjq370x6QjrGBCPpCel0Ce/Sot9NZWVlTaqvt1pN4KTX6ym/yD4ddrud1GYO6IeFhRHWyBr30NDQZr/hvT1HU49rSnlPy7bE/QfS+dnIb7xRSQq4ZImyZ9eGDbB1q4atW3W88grk5cG99yplz51Thj/UeP/+qpMvrtPcc/qrLTXlmEC1pd27lWG5qiq47jp45RUdoaG6Fjt/S5O2FPxtqVtkNzqEdHAfm3F5Bq+Nf40lpUtYvnc5x08fZ9G2RSzatgiADyd+iA5di303+ev902qmwt92223YbLaLvm4yeTbmKtqusDAYMwbmzIHiYiXp5j/+oWwR07OnMpm8zvz5Wu64YxxTp+p47z04dChw9Rbip/buVVJzHD4MV18NH38siyCE/8VHxTNz2Ew++fUnlM0qY+X/ruR31/2OYT2GodPoGN5juLvsy2teZux7Y3lx9YtYD1txutTXO1qn1fQ4ZWZmUlBQgN1uR6/Xu5+vWzl3sVQFzSWTw9UzobOl6fVw663Ko24mYN3trlihobIynEWLYJHyxxNXXqkM66Wnuxg71uX3JJwyoVUmhwMcOADp6SHs36+hf38Xn31WQ4cO6pkM/lNq/CyRtuTd8Zc6VoOGEXEjGBE3gqeve5rKs5W017V3l//3zn+zYt8Klu9dzuyls+kU0YmxCWMxJZhIT0ina0TXn62XTA7/CavVSkpKCvn5+RfdPiUzMxODwXDBXnXZ2dktljU8Ly+PvLw8amtr2bVrl0wOb6McDg27dsVQUtKZkpIufP+9HpdLWY6n1Tp5//3PueyyGkCZkB4ZWe1e1SSEL/3hD2ls2NCNbt1O8cILXxMTIxPChfodqj5ESVUJJSdL2HxqM2ed9e/bcG04f7v6b4RolL6eWlctOs2Fw87+mhyu+sApJycHm82G1WrFZrOh1+sxGo3ExMQ0uoIuNzeXsrIyYmNjKS0txWQy+WSrlaqqKqKiojh8+LBMDlfZvAR/+On9l5fDsmVKyoPKSli4sD7FwciROmw2DWPHujAalR6p+Hjf18lXWtOE1tY4OfzQIcjO1pGXV9tgf0e1UuNnibQl745vqe8mR62Dbw99i9lmxrLHQpfLuvDBLR+4y6bNTyM2IhajwYgpwURStyS0Gi1lZWV0795dVtWd33vkiabkZmoJMjlcfRM6/anu/rt2hV//WnkolO6lM2dg1y6w2+Gf/9Twz38qz19xhTJn6uablaSEvqiTr7WWCa3eHqemyeGnTkGHDsrPvXvDF19AsE1hVeNnibQl745v7ndTaGgoow2jGW0YzfM8T62zFmetMufpyJkjbD2+FYCVP6zkyRVPuoOoazpd41V9myq4WpYQQSYiQplk/tVX8OSTMHy4kohwxw549VU4v9O0bs+92tqLn0+In9q8Gfr1UzLkC9Ea6bT1w3I9O/Zk18xdvD7+dX7Z/5d0bNeRsjNlfLDtAx748gG/1Ef1PU5CBLvQUBg5Unk8+yxUVChpD8xmZeVTnV27ICVF2aQ4PV3piTIaoZkpyEQrtno1/OIXyntq3jxlA1+dejMOCNFsGo2GvrF96Rvbl/uG3Yej1sG6g+swl5r5z9b/sIENPq+DBE7NJKvq1LMSxp+ac/8dOihfdr/4Rd25lH937NAQGamjvFxDYSEUFirP9+njYswYF3ffXcuQIb6pU1O0ppVAwbyq7h//0DBjho5z5zQMH+7kk09qcTqV/GLBRI2fJdKWWn5VXXPLX6psWvc00rqncc+V99D9/u6eVtdrqp8crjayqk74Um2tht279ZSUdGHz5k7s3BlDba0yov7EE2tJTT0KwMGDHTh8uD0DBpQRESFje22JywUffNCfRYuuAGD48EM8+KCVsDB5H4i2TVbVqZysqlPfShh/8tf9nzoFq1drWL5cwxNPOOnYUXn+d7/T8tJLOkJCXAwbpuSNGjXKQWXlEiZMMMpKIB8eF8hVdS4XTJ+u4/33lWD6oYdqeeEFZ1CnulDjZ4msqgvsqjpvy8qquiAhq+rUtxLGn3x9/9HRyso7ZUf7+skrsbHK3CebTcM332j45hvl9fDwCYwereXvf9cSE+OzagGtayVQMK2qS0hQ5jG98QbMmKHj/PdFMFPjZ4msqgvMqjpvy/rr/RPEf6cI0Xbl5EBpKdhs8NZbMGkSdO7s4uzZEDZs0HBe8nzy8pQyl9iRSKjcmTP1Pz/1FKxZAzNmBK4+QrRl0uMkRBBLSIDp05VHdXUNb7yxmj59rkOrVZq2ywXPP6/sWQbQp4+yUm/sWLj+eoiLC1zdxc+rrlaC5K++gq+/Vvab0+lg6NBA10yItkt6nIRoJbRaSEio4sYb66ctnjsH2dlKKoSQEGXz17ffhsmToUcP+NWvAldfcWnr1kFyMvz5z0p+LyWppRAi0KTHqZkkHYF6lhD7kxrvv7E6abXw+OPKo26i+bJlGlau1FJSAr17O3E4lPXrp0/DiBEhXHONi+uuc3L99S569PDsOr6ouz+OV2M6gjNn4Pe/1zJvnhanU0OXLi7y82u58UYXKnq7tZhgaUvBcp22mI7gp2V8TVbVNZGkIxCtxalTIdTU6NDrqwHYtKkTTz99bYMy3bufYuDAEwwcWMagQceJjq4ORFXbjC1bOvHGG4M5dEjZP+X66/dz111biIxUT1AhhFpJOgKVk3QE6ltC7E9qvP/m1unkSVi1SsOqVRpWrtRQUqLB6dS4X3/55VpmznTicDj417+WM3ToWPr0aZlOa0lHoJTLzAzns8+0xMW5eP31Wm66qfV/PLfGthTI60g6AklHoHqSjkB9S4j9SY33722dYmLglluUBygbE69eDStXwooVkJ6uIzRUWfq+Zk0ct98eQWIiXHtt/ePKK2lWTqG2lo7g2LH6vQlDQ0P54x+1JCTAc89p0Ovb1sdza2pLariOpCPwnbbVMoUQHtPr4aablMdPHTvWHq3WRWmphtJSWLCg/pgRI+C11yAx0Z+1DS779yuTvgsK4LbbdP/N06UEnq+/Hti6CSEuTVbVCSGabPLkHRw7VsPnn8MTTyjpDS67TOml+vxzJXFnnfx8eOABWLRIyT3VlicHbNwIU6YoyUv/9CdleHTzZnA4ND9/sBBCFaTHSQjhlchIuOEG5QFQUwObNsHWrTTIWv6PfyjDfa++qvweHQ2pqUouotTU+s2OW7NPP1UCpRUr6p8bOxYeeQTS02v5/PM2HE0KEWQkcGomSUfQNlf7qPH+1bCEetAg5XH+S/feq2HAAA3r12vYtElDRYUGsxnMZoiNdXHjjTXU1CgH/OMfTiIiahg40IXB4Pl8KbWlIzh7Fvc9ORwOrFYtK1bo0OlcZGa6ePDBWoYMaV7dWws13r8a2lKgzinpCH6erKprIklHIIT3HA4NP/wQyfff6/n+ez2hoU6ysra4X58xw8Tx40p7CgurIT7+JL17V9G7dxUGQyUDB5YFquqX5HLBgQMd2LKlM1ZrF7Zs6cS9927i+usPAHDiRDhLl/Zi7Nj9dO585mfOJoTwhqQjUDlJR6C+JcT+pMb7D/Yl1J9/bmHx4gl8952O776Ds2cbzvsZPtzJqlW17t9nztQSFQUGg4tevWo4cGAVv/71SMLD/ZOOICXFRH5+GBs3ali7VkNZWcP6TplSw8SJ/5G29DPUeP/B3pYkHYGkI1A1SUegviXE/qTG+w/WJdQhIS7mz3cRGqqhtha+/16ZL7Vli/K4+motoaHK2F11tbJxcf2ffSFABvfd56JbNw033wx/+Uv9uefNg6go5REWBu3aKf9qtRoOH27vvheXS0nBcOoUVFQok92PHYODB+HQIRg+HB57TDlneHgozz2nc18jIkJ5fdw4Zd7XlVe6+PxzaUueUuP9B2tbaolzSjqCi5PASQihOjod9O+vPG699cLXa2vh5ZeVVXo2G3z/vQubzUlNjY4DB6Cqqr7suXPw4IMXu1IIw4YN5K676p8ZNeri9aqurg+coqLg4YchPl5JwTBkCJz/ua2iKTtCiBYkgZMQIui0bw+//W397w5HDZ9++hmDB0+grCyUDh3qX6uuhqlTlZ6jkyeV38+dq/vXRXT0WXdZjQYGDFB6o/R65dGpk7Ihco8ecMUVDevxxz/68i6FEGokgZMQolXQapXeH4Oh4fMdO8J77zV+jMNRw2efbQZ6up/buvXS15GeJCHaNkmAKYQQQgjhIQmchBBCCCE8JEN1zSQJMNvmuIUa71+S9qknAaYvyrVWarx/aUuSAPNSJI9TE0kCTCGEEEJ9JAGmykkCTPUlrfMnNd6/JO3zfVtqyjHSljyjxvuXtiQJMC9FhuqaSRJgqi9pnT+p8f4laZ/v21JTjpG25Bk13r+0JUmA2RiZHC6EEEII4SEJnIQQQgghPCSBkxBCCCGEhyRwEkIIIYTwkAROQgghhBAeksBJCCGEEMJDEjgJIYQQQnhIAichhBBCCA9JAsxmkr3q1LO/lD+p8f5lfy3Zqy4YqfH+pS3JXnWXIluuNJHsVSeEEEKoj+xVp3KyV5369pfyJzXev+yvJXvVBSM13r+0Jdmr7lJkqK6ZZK869e0v5U9qvH/ZX0v2qgtGarx/aUuyV11jZHK4EEIIIYSHJHASQgghhPCQBE5CCCGEEB6SwEkIIYQQwkMSOAkhhBBCeEgCJyGEEEIID0ngJIQQQgjhIQmchBBCCCE8JIGTEEIIIYSHJHASQgghhPCQbLnipbot/srLy70+h8Ph4PTp05SVlTV5f62mHNeU8p6W9bburYUa799fdfLFdZp7Tn+1paYcI23JM2q8f2lL3h0f6O+muu9jX2/BK4FTE+Xl5ZGXl8e5c+cA6NevX4BrJIQQQog6ZWVlREVF+ez8GpevQ7NWyul00q9fPzZs2IBGo/H6PEOHDmX9+vU+P64p5T0pW1VVRXx8PPv37/fpLtRq5u3/O1/yV518cZ3mntNfbakpx0hb8oy0pdbRlrw5tiW/myorK+nVqxcVFRXo9XqP69BU0uPkJa1WS7t27Zod1ep0Oq8+LJt6XFPKN6VsZGRkm/2w9/b/nS/5q06+uE5zz+mvttSUY6QteUbaUutoS94c64vvJq3Wt9O3ZXJ4M9x3330BO0dTj2tK+Za4r7ZAjf+d/FUnX1ynuef0V1tqyjFqfI+okRr/O0lb8s+xwfjdJEN1witVVVVERUVRWVmpur8UhQgm0paEaBn+akvS4yS8EhYWxtNPP01YWFigqyJEUJO2JETL8Fdbkh4n4Td2u52CggIAzGYzmZmZZGVlBbhWQgQnm81Gfn4+AHPnzg1wbYQIDrm5uRgMBnfqAm++g2RyuPCbnJwc9wd9VlYWCQkJxMTEMHHixADXTIjgYrFYsNvt2Gw2DAZDoKsjRFDIzs4mMzMTo9Ho/t1isbh/95QM1Qm/sNvtFBcXY7fbAdDr9dx2223MmTMnsBUTIggZjUYmTpxITExMoKsiRNAoKChoECSZTCavemslcBJ+Y7PZsNls7t/1en2D34UQQghfsFqtFzyn1+uxWCxNPpcM1bUxdrudGTNmMGnSpEsOkeXm5lJWVkZsbCylpaWYTKZmDanp9XoqKioaPGexWEhNTfX6nEIEUqDakhBtSUu1M5vNdkFSTG97bCVwaiMyMzPdb5KioiImTZp00bLZ2dkkJiY26MI0mUyUl5e32GTuut6nwsLCFjmfEP6itrYkRGvU0u2ssX1l6wIpu93etEzjLtGmlJaWugBXYWFho69v2LDB1djb4mLPeys5OdllNptb7HxC+Jsa2lJWVpZr1qxZLXIuIdSopdpZYWGhS6/Xe3Tsz5EeJ9FAfn4+ycnJFzxf91xRUZG7+7OoqAiz2XzJ86WkpFzwl3VOTg5z585t8koGIYKJP9qSEG2dp+2ssR6lxnqhPCGBk2jAYrE0+iYEpVvTbDa7P+wnTpzY5LkaBQUFmEwmd9DkzVJQIYKBr9uSEMLzdmY0Gt2ruuvY7Xavvn9kVZ1owGazXXTCXExMDMXFxV6fuy73jMFgwGq1YrVaf/avbCGClS/bkhBC0ZR2lpWVRVFRkft3s9lMdnZ2k68pPU7C7afR+E/p9fqfLXOpc5tMJkAZqqsjQw+iNfJlWwJlabXFYnEvpY6NjcVoNF70L28hWqOmtrP8/HxycnLcQ3QpKSle9fRK4CT8Qq/X45LdfYRoEcnJySQnJzNr1qxAV0WIoNIS2xPJUJ1w+7nlmM35C1mItkTakhC+F6h2JoGT8Fh5eXnTcl0IIRolbUkI3/NVO5PASTSg1+svukTTbrdLpm8hPCRtSQjfC0Q7k8BJNHDbbbddcv+4ugneQohLk7YkhO8Fop1J4CQayMzMxGq1XjA2XLd6R3IuCeEZaUtC+F4g2pkETm1M3ZvrYl2bRqORiRMnMmfOnAbPz507l8LCQpmXIcR/SVsSwvfU2M40Llkj3ibk5ORgs9mwWq3uXaKNRiMxMTHk5+dfUF52dBeicdKWhPA9NbczCZyEEEIIITwkQ3VCCCGEEB6SwEkIIYQQwkMSOAkhhBBCeEgCJyGEEEIID0ngJIQQQgjhIQmchBBCCCE8JIGTEEIIIYSHJHASQgghhPCQBE5CiDbhUhuB+orVavX7NYUQviWBkxCi1bNarY1u0+APOTk5AbmuEMI3JHASQqie1WolMzOT3NxcCgoKmnSs3W4nJyeHuXPnun/PzMwkJSUFjUaDRqPBZDI1CHByc3PJzMwkOjoajUZDSkoKmZmZTe61Sk5OJjY2tsl1FkKol+xVJ4RQNbvdTkJCAnv27KGgoICcnBya8rFlMpnIz8/HYDBccN7o6GgMBgOlpaWNHpuZmUlRUREbNmwgOTnZ63tISUmhsLDwgjoIIYKP9DgJIVRtzpw5GAwG9Ho9gLvnyBMWiwWg0YCl7nx1/zYmJibmZ8t4Yvbs2TJkJ0QrERLoCgghxKUUFRUxceJEAGbNmtWkY/Pz81URsEycOJEZM2Zgt9ubHYQJIQJLepyEEKpls9mw2WxMmjTJq+MtFgtGo7GFa+Udo9Eoc52EaAUkcBJCqE7dZPDMzExAGa7LzMxs0vL+oqIin80pio6OJjExkZycHHJzc8nNzSU7OxuNRnPR4MhkMmE2m31SHyGE/8hQnRBCdZKTkyksLCQ7Oxu73U5hYWGTz7F+/Xqf9TbFxMRcMKE8JSWF5ORksrKyGj0mNTWV7Oxsn9RHCOE/EjgJIVSruLjY69VsNpuNoUOHelSurmfrpy7Ww1U356pOTk4OVqv1oqvzoH6CusxzEiK4SeAkhFCt5sxv8jRAMRgMF+3Rys7ObnTozWQyuX+2Wq3k5uYyd+7cSw4N1tWlvLxcAichgpjMcRJCqJLdbsdutzerx6kunUBLO38IMDMzE6PR6PGKP7vd7pM6CSH8Q3qchBCqVFxcDChzg7yh1+spLy9vySpdIDs7G5vNxoYNG9zP/VxPlyTBFCK4SY+TEEKV6uYXeTusZTAYfNq7Y7FYKCgoID8/v0Ed58yZ02j5urrIMJ0QwU0CJyGEKq1fv75Z25zExMRQVlbWgjWqV7ffndFobLCK7lKBms1mk6BJiFZAAichhCrZbDavh+lASQ9Qt+XKpVwq2Kkb6vtpmRkzZgBcMKl8zpw5JCYmNnqu4uLiZt2PEEIdZI6TEEKVrFZrs/IeGY3GRo+32+3k5OS451DVpSMwGAzuffByc3NZv349RUVFgBIopaamkpOTg81mo6ioqEEm8LKyMqxWKxaL5aIr9DZs2HDRtAdCiOChcTVlm3EhhPADm81GYmIipaWlzZpMnZKSwty5c1Wx7Urd/QghgpsM1QkhVMdqtWIwGJq9Am327Nnk5+e3UK28V1RU1Kz5WkII9ZDASQihCkVFRe6hNbPZ3CLbk0ycOBG73Y7NZmv2uZojPz/fPQwohAhuMlQnhFCFlJQUYmJiMJvNpKSkNMiN1Bw2m43s7OyAbbBbUFCA3W73OEGmEELdJHASQqhCUVERNpuN0tJSsrOzW3Roy2KxYDab/d7rY7Va+eCDD6S3SYhWRAInIUSbYLVa/T7PKBDXFEL4lgROQgghhBAeksnhQgghhBAeksBJCCGEEMJDEjgJIYQQQnhIAichhBBCCA9J4CSEEEII4SEJnIQQQgghPCSBkxBCCCGEhyRwEkIIIYTwkAROQgghhBAe+v98etFONppMRgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 600x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#use latex\n",
    "#figure size\n",
    "plt.figure(figsize=(6,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.plot(flist,QGlist*normlist,'blue',linestyle='dashed',label='${\\\\rm QG\\; (scaled,\\,}\\mathcal{T}=10^4\\,{\\\\rm s})$')\n",
    "plt.plot(flist,thlist*normlist,'green',linestyle='dashed',label='${\\\\rm th\\; (scaled,\\,}\\mathcal{T}=10^4\\,{\\\\rm s})$')\n",
    "plt.plot(flist,noiselist*normlist,'black',linestyle='dashed',label='${\\\\rm QG+th\\; (scaled,}\\,\\mathcal{T}=10^4\\,{\\\\rm s})$')\n",
    "plt.plot(flist,np.abs(SNlist0),'red',label='${\\\\rm SN}, \\\\tau=0$',linestyle='solid')\n",
    "plt.plot(flist,QGlist,'blue',linestyle='solid',label='${\\\\rm QG}$')\n",
    "\n",
    "plt.ylim(3,1e4)\n",
    "plt.xlim(5e-3,1)\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "#increase tick font size\n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks(fontsize=16)\n",
    "plt.legend(fontsize=14)\n",
    "plt.xlabel(r'$f\\;({\\rm Hz})$',fontsize=16)\n",
    "plt.ylabel(r'$S_F/(\\hbar M\\omega_m^2)\\quad ({\\rm Hz}^{-1})$',fontsize=16)\n",
    "#make sure not cut\n",
    "plt.tight_layout()\n",
    "#show grid lines all ticks\n",
    "plt.grid(which='both')\n",
    "plt.savefig('Sfnodelay.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 563,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(4.3050797360768405, 4.454831843824317, 5.275805742064312)"
      ]
     },
     "execution_count": 563,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FOM0,FOM1,FOM2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 564,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "FOMomegamlist=2*np.pi*np.logspace(-3,-1,20);\n",
    "amplist=np.logspace(0,2,20);\n",
    "#2-D contour plot of FOM\n",
    "FOMlist=[]\n",
    "for omegam in omegamlist:\n",
    "    thislist=[];\n",
    "    for amp in amplist:\n",
    "        thislist.append(FOM_delay(omegam,omegam*amp,0.001,1e7,1e4,0.))\n",
    "    FOMlist.append(thislist)\n",
    "FOMlist=np.array(FOMlist)\n",
    "FOMlist=FOMlist.T\n",
    "plt.contourf(omegamlist/np.pi/2,amplist,FOMlist,levels=20, norm=LogNorm(), cmap='rainbow')\n",
    "#increase colorbar font size\n",
    "cbar=plt.colorbar()\n",
    "cbar.ax.tick_params(labelsize=16)   \n",
    "\n",
    "#draw contour levels 0.1, 1 and 10\n",
    "#put text labels on the contour lines\n",
    "contour = plt.contour(omegamlist/np.pi/2,amplist,FOMlist,levels=[10],\n",
    "                      colors='black',linestyles='solid')\n",
    "contour = plt.contour(omegamlist/np.pi/2,amplist,FOMlist,levels=[1],\n",
    "                      colors='black',linestyles='dashed')\n",
    "\n",
    "#increase tick font size    \n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks(fontsize=16)\n",
    "plt.xlabel(r'$\\omega_m/(2\\pi)\\;({\\rm Hz})$',fontsize=16)\n",
    "plt.ylabel(r'$\\Lambda/\\omega_m$',fontsize=16)\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "#grids\n",
    "#also at minor ticks\n",
    "plt.grid(which='both')\n",
    "plt.savefig('FOM_nodelay.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 316,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "26.340527216684762"
      ]
     },
     "execution_count": 316,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SFSN(2*np.pi*1e-2,2*5.7*np.pi*1e-2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 317,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x3257d9510>]"
      ]
     },
     "execution_count": 317,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taulist=np.linspace(0,1,20)\n",
    "FOMlist=[]\n",
    "for tau in taulist:\n",
    "    FOMlist.append(FOM_delay(2*np.pi*1e-2,2*2*np.pi*5.7e-2,0.001,1e7,1e4,tau))\n",
    "plt.plot(taulist,FOMlist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x800 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#make some subplots with ax\n",
    "#set range of contours\n",
    "\n",
    "fig, ax = plt.subplots(2, 2, figsize=(10,8))\n",
    "#use latex\n",
    "plt.rc('text', usetex=True)\n",
    "taulist=np.linspace(0.25,1,4);\n",
    "for i in range(4):\n",
    "    #get 2-d coordinates of the subplot from i\n",
    "    x=i//2\n",
    "    y=i%2\n",
    "\n",
    "    Tlist=np.logspace(-3,4,30);\n",
    "    Lambdalist=np.logspace(-2,3,30);\n",
    "    #2-D contour plot of FOM\n",
    "    FOMlist=[]\n",
    "    for thislambda in Lambdalist:\n",
    "        thislist=[];\n",
    "        for TT in Tlist:\n",
    "            thislist.append(1e4/FOM_delay(2*np.pi*1e-2,2*np.pi*thislambda,TT,1e7,1e4,taulist[i]))\n",
    "        FOMlist.append(thislist)\n",
    "    FOMlist=np.array(FOMlist)\n",
    "    FOMlist=FOMlist.T\n",
    "#    ax[x,y].contourf(Lambdalist,Tlist,FOMlist,levels=20, norm=LogNorm(), cmap='rainbow')\n",
    "    #increase colorbar font size\n",
    "    #colorbar for this ax[i]\n",
    "    cbar=ax[x,y].figure.colorbar(ax[x,y].contourf(Lambdalist,Tlist,FOMlist,levels=np.logspace(1,8,8), \n",
    "                                                  norm=LogNorm(), cmap='rainbow'))\n",
    "    cbar.set_label(r'$\\mathcal{T}\\;({\\rm s})$',fontsize=16)\n",
    "\n",
    "    #draw contour levels 0.1, 1 and 10\n",
    "    #put text labels on the contour lines\n",
    "    ax[x,y].contour(Lambdalist,Tlist,FOMlist,levels=[1000],\n",
    "                        colors='black',linestyles='solid')\n",
    "    ax[x,y].contour(Lambdalist,Tlist,FOMlist,levels=[10000],\n",
    "                        colors='black',linestyles='dashed')\n",
    "    #set log scale\n",
    "    ax[x,y].set_xscale('log')\n",
    "    ax[x,y].set_yscale('log')\n",
    "    #xlabel\n",
    "    \n",
    "    ax[x,y].set_xlabel(r'$\\Lambda/2\\pi ({\\rm Hz})$',fontsize=12)\n",
    "    ax[x,y].set_ylabel(r'$T\\;({\\rm K})$',fontsize=12)\n",
    "    #title\n",
    "    ax[x,y].set_title(r'$\\tau=%.2f\\,{\\rm s}$' % taulist[i],fontsize=12)\n",
    "    #show grid\n",
    "    ax[x,y].grid(True)\n",
    "\n",
    "    #increase tick font size    \n",
    "plt.tight_layout()\n",
    "plt.savefig('FOM_delay.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "flist,SNlist0,thlist,QGlist,noiselist,normlist,FOM0= curves(2*np.pi*1e-2,2*np.pi*350,300,3e6,1e4,0.5)\n",
    "flist,SNlist1,thlist,QGlist,noiselist,normlist,FOM1= curves(2*np.pi*1e-2,2*np.pi*350,300,3e6,1e4,1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#use latex\n",
    "#figure size\n",
    "plt.figure(figsize=(6,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.plot(flist,QGlist*normlist,'blue',linestyle='dashed',label='${\\\\rm QG\\; (scaled,\\,}\\mathcal{T}=10^4\\,{\\\\rm s})$')\n",
    "plt.plot(flist,thlist*normlist,'green',linestyle='dashed',label='${\\\\rm th\\; (scaled,\\,}\\mathcal{T}=10^4\\,{\\\\rm s})$')\n",
    "plt.plot(flist,noiselist*normlist,'black',linestyle='dashed',label='${\\\\rm QG+th\\; (scaled,}\\,\\mathcal{T}=10^4\\,{\\\\rm s})$')\n",
    "plt.plot(flist,np.abs(SNlist0),'red',label='${\\\\rm SN}, \\\\tau=0.5\\,{\\\\rm s}$',linestyle='solid')\n",
    "plt.plot(flist,np.abs(SNlist1),'purple',label='${\\\\rm SN}, \\\\tau=1\\,{\\\\rm s}$',linestyle='solid')\n",
    "\n",
    "plt.plot(flist,QGlist,'blue',linestyle='solid',label='${\\\\rm QG}$')\n",
    "\n",
    "plt.ylim(1e5,2e9)\n",
    "plt.xlim(5e-3,2)\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "#increase tick font size\n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks(fontsize=16)\n",
    "plt.legend(fontsize=14)\n",
    "plt.xlabel(r'$f\\;({\\rm Hz})$',fontsize=16)\n",
    "plt.ylabel(r'$S_F/(\\hbar M\\omega_m^2)\\quad ({\\rm Hz}^{-1})$',fontsize=16)\n",
    "#make sure not cut\n",
    "plt.tight_layout()\n",
    "#all grids include minor ticks\n",
    "plt.grid(which='both')\n",
    "#make sure not cut\n",
    "#this is figure 8\n",
    "plt.tight_layout()\n",
    "plt.savefig('Sfwithdelay.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 567,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1.8178063017193211, 13.453700644210901)"
      ]
     },
     "execution_count": 567,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FOM0, FOM1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "isochrones",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

